What Stops a Small Language Model From Driving a Database Agent

Small open-weight language models are assumed to fail at agentic database work because they lack the reasoning capacity for it. We test that against a production system. Over eleven days we drove the agent mode of an open-source SQL client with 39 open-weight models served locally and one hosted control, across six task surfaces: 8,199 runs, 110,711 ledger events, 14,008 refused tool calls. Of the 2,100 model-attributed agent-mode losses, 1,590, or 75.7%, came from runs that had invoked at least one tool. That majority is what survives resampling models rather than runs: it holds in 99.7% of clustered resamples and in 15 of the 22 models with at least twenty losses. Within it, transport, a run that used the tools and never got a deliverable through, is the largest class at 36.2% and capability, a run that invoked no tool at all, the smallest at 17.3%; we report that ordering as a property of this corpus rather than a general finding, since clustered by model it holds in only 74.5% of resamples. Transport failures decompose into a few mechanical argument shapes. Production ledgers record refusal codes and never the model's arguments, so these were invisible for ten days; capturing them exposed five server defects, one of which demanded a field on one tool, forbade it on the sibling that composed it, then failed the run for its absence. Five server changes, touching no model, prompt or sampling setting, moved six models by 6 to 21 cells out of 30. We also report a confound we believe affects published local-model benchmarks, ours included: with no context cap, one 7.1 GB model was admitted at its full 262,144-token window and held 51 GB on a 64 GB machine, producing runs indistinguishable in any ordinary log from a model timing out. The corpus, the scorer and a verifier that regenerates every figure are released.

==> anc/README.md <==
# Ancillary files

Everything needed to check the paper's numbers, except the full ledger, which is too large to carry
here and is published at https://doi.org/10.57967/hf/10485

## Verifying the paper

    hf download libredb/database-agent-runs runs.jsonl --type=dataset --local-dir .
    python3 verify.py runs.jsonl sweep-logs

It prints one line per figure in the paper and exits non-zero if any disagrees. With the second
argument it also rebuilds the intervention table by joining each sweep log's run identifiers against
the corpus, which is the check that catches a score read from a log's `status=` field rather than
from the run's verdict. Those two are not the same thing, and conflating them inflates a pass rate.

## Files

| File | What it is |
|---|---|
| `verify.py` | Regenerates every figure in the paper from the released corpus. |
| `score.py` | The scorer. Three modes: `row` is the protocol, `session` and `pooled` are looser readings kept so the gap between them can be seen. |
| `hf-export.py` | Builds the released corpus from the raw run ledgers, with the framing format documented in its docstring. |
| `refused-call-arguments.jsonl` | 17 refused calls with their arguments, from `llama3.1:8b` and `mistral-small3.2:24b`, across `compose_report`, `present_answer` and `recommend_change`. The basis of Section 6.2. |
| `refused-call-arguments-granite.jsonl` | 9 refused calls from `granite4:3b` on `compose_report` and `present_answer`. The basis of Section 6.3, the contradictory contract. |
| `refused-call-arguments-recommend-change.jsonl` | 6 refused `recommend_change` calls from `llama3.1:8b`. |
| `sweep-logs/` | 160 per-cell run logs. Each records the run identifiers a sweep started and the process exit of each, and nothing about whether the run answered. Join the identifiers against the corpus for that. |

A production ledger records refusal codes and never the model's arguments, so that model-authored
text cannot enter the server's own audit vocabulary. The three capture files above come from a
temporary, environment-gated dump added for this study. They are the reason Section 6 exists.


==> anc/hf-export.py <==
#!/usr/bin/env python3
"""Export the whole measurement corpus as a HuggingFace-ready dataset.

Three files, because three different questions are asked of this corpus and one table cannot serve
all of them:

  runs.jsonl      one object per agent run - the unit a pass/fail verdict attaches to. This is the
                  table for "which models pass what", and it carries the verdict, the shortfall, the
                  tool histogram, the refusal histogram and the guidance histogram inline.

  events.jsonl    one object per ledger event, ~127k rows. This is the raw record and the reason the
                  dataset is worth releasing at all: it lets a reader recompute every number in the
                  paper, and disagree with the taxonomy without re-running anything. The taxonomy in
                  the paper is an interpretation OF this file, not a property of it.

  refusals.jsonl  every refused or declined tool call, with the tool, the reason code and the
                  validator's field paths. Split out because it is the paper's central evidence and
                  is otherwise buried under the event stream.

Redaction: the ledger is server-authored and holds no credentials by construction, but this export
leaves the machine, so `scrub` below drops the two fields that could carry a key if a future event
shape ever did, and every value is passed through a secret pattern check by the caller. The sample
database is the synthetic employee/department/salary schema shipped with the product; no real data
was ever connected during these runs.
"""
import glob
import json
import os
import sys
from collections import Counter, defaultdict

WORKTREES = [
    "/home/researcher/projects/libredb/lb-guncel",
    "/home/researcher/projects/libredb/lb-yeni",
    "/home/researcher/projects/libredb/lb-main-test",
    "/home/researcher/projects/libredb/lb-fix",
    "/home/researcher/projects/libredb/libredb-studio",
]

# Never exported, whatever a future event shape puts in them.
DROP_KEYS = {"apiKey", "api_key", "authorization", "token", "password", "secret", "connectionString"}

CLOCK = {"model-timeout", "turn-limit", "deadline-exceeded"}


def scrub(value):
    if isinstance(value, dict):
        return {k: scrub(v) for k, v in value.items() if k not in DROP_KEYS}
    if isinstance(value, list):
        return [scrub(v) for v in value]
    return value


def read_event(path):
    try:
        with open(path, "rb") as handle:
            raw = handle.read()
        return json.loads(raw[1:].decode("utf-8", "replace")).get("event") or {}
    except Exception:
        return {}


def collect(worktree):
    runs = defaultdict(list)
    pattern = os.path.join(worktree, ".workflow-data/streams/chunks/agent-ledger-*.bin")
    for path in glob.glob(pattern):
        base = os.path.basename(path)
        run_id = base.split("agent-ledger-", 1)[1].rsplit("-chnk_", 1)[0]
        runs[run_id].append(path)
    return runs


def classify(stop_reason, tools_invoked, outcome):
    """The paper's four-class taxonomy, computed here so the dataset carries it as a column.

    Stated as code rather than prose so a reader can disagree with it precisely: the column is an
    interpretation, `events.jsonl` is the evidence, and swapping this function reclassifies the
    corpus without touching the data.
    """
    if outcome != "unanswered":
        return ""
    if stop_reason in CLOCK:
        return "clock"
    if tools_invoked == 0:
        return "capability"
    if stop_reason == "report-composed":
        return "verification"
    return "transport"


def main():
    out_dir = sys.argv[1] if len(sys.argv) > 1 else "/home/researcher/Desktop/makale/dataset"
    os.makedirs(out_dir, exist_ok=True)
    runs_path = os.path.join(out_dir, "runs.jsonl")
    events_path = os.path.join(out_dir, "events.jsonl")
    refusals_path = os.path.join(out_dir, "refusals.jsonl")

    n_runs = n_events = n_ref = 0
    with (
        open(runs_path, "w") as runs_out,
        open(events_path, "w") as events_out,
        open(refusals_path, "w") as refusals_out,
    ):
        for worktree in WORKTREES:
            tree = os.path.basename(worktree)
            grouped = collect(worktree)
            print(f"{tree}: {len(grouped)} run", flush=True)
            for run_id, paths in grouped.items():
                events = [e for e in (read_event(p) for p in paths) if e]
                if not events:
                    continue
                events.sort(key=lambda e: e.get("atMs") or 0)
                base_ms = events[0].get("atMs") or 0

                record = {
                    "run_id": run_id,
                    "worktree": tree,
                    "model": "",
                    "provider": "",
                    "tuning_origin": "",
                    "mode": "",
                    "surface": "",
                    "verifier": "",
                    "status": "",
                    "stop_reason": "",
                    "outcome": "",
                    "unmet": [],
                    "elapsed_ms": (events[-1].get("atMs") or 0) - base_ms,
                    "event_count": len(events),
                    "tools": {},
                    "refusals": {},
                    "guidance": {},
                    "stopped_saying_chars": 0,
                    "reports_composed": 0,
                    "answers_composed": 0,
                    "recommendations": 0,
                    "loss_class": "",
                    # Rank of this run's start within its worktree, filled after the pass below.
                    #
                    # The wall clock is deliberately NOT exported - when this machine ran a sweep is
                    # not part of the finding - but ORDER is load-bearing: the protocol scores a cell
                    # as five CONSECUTIVE passes, and consecutiveness cannot be recovered from a
                    # pooled corpus without it. A rank gives a reader the sequence and not the date.
                    "order": -1,
                    "started_at_ms_raw": base_ms,
                }
                tools, refusals, guidance = Counter(), Counter(), Counter()

                for index, event in enumerate(events):
                    kind = event.get("kind")
                    clean = scrub(event)
                    # Offsets rather than wall-clock: the absolute timestamps say when this machine
                    # ran a sweep, which is not part of the finding, and an offset is what a reader
                    # needs to see the shape of a run.
                    clean.pop("atMs", None)
                    events_out.write(
                        json.dumps(
                            {
                                "run_id": run_id,
                                "worktree": tree,
                                "seq": index,
                                "offset_ms": (event.get("atMs") or 0) - base_ms,
                                "kind": kind,
                                "event": clean,
                            },
                            ensure_ascii=False,
                        )
                        + "\n"
                    )
                    n_events += 1

                    if kind == "driver-resolved":
                        record["model"] = event.get("modelId") or ""
                        record["provider"] = event.get("provider") or ""
                        record["tuning_origin"] = (event.get("tuning") or {}).get("origin") or ""
                    elif kind == "run-started":
                        record["mode"] = event.get("mode") or ""
                    elif kind == "run-finished":
                        record["status"] = event.get("status") or ""
                        record["stop_reason"] = event.get("stopReason") or ""
                        verdict = event.get("goalVerdict") or {}
                        record["outcome"] = verdict.get("outcome") or ""
                        record["unmet"] = verdict.get("unmet") or []
                        verifier = verdict.get("verifier") or ""
                        record["verifier"] = verifier
                        stem = verifier.rsplit(".", 1)[0]
                        record["surface"] = stem.removeprefix("agent-") if stem else ""
                    elif kind == "tool-invoked":
                        tools[event.get("tool") or event.get("toolName") or "?"] += 1
                    elif kind == "guidance-issued":
                        guidance[event.get("notice") or "?"] += 1
                    elif kind == "model-stopped-saying":
                        record["stopped_saying_chars"] += len(event.get("text") or "")
                    elif kind == "report-composed":
                        record["reports_composed"] += 1
                    elif kind == "answer-composed":
                        record["answers_composed"] += 1
                    elif kind == "recommendation":
                        record["recommendations"] += 1

                    if kind == "call-declined":
                        key = f"{event.get('tool')}:{event.get('reasonCode')}"
                        refusals[key] += 1
                        refusals_out.write(
                            json.dumps(
                                {
                                    "run_id": run_id,
                                    "worktree": tree,
                                    "offset_ms": (event.get("atMs") or 0) - base_ms,
                                    "channel": "call-declined",
                                    "tool": event.get("tool") or "",
                                    "reason_code": event.get("reasonCode") or "",
                                    "detail": event.get("detail") or "",
                                },
                                ensure_ascii=False,
                            )
                            + "\n"
                        )
                        n_ref += 1
                    elif kind == "tool-refused":
                        refusal = event.get("refusal") or {}
                        key = f"tool:{refusal.get('class', '?')}"
                        refusals[key] += 1
                        refusals_out.write(
                            json.dumps(
                                {
                                    "run_id": run_id,
                                    "worktree": tree,
                                    "offset_ms": (event.get("atMs") or 0) - base_ms,
                                    "channel": "tool-refused",
                                    "tool": "",
                                    "reason_code": refusal.get("class") or "",
                                    "detail": refusal.get("message") or "",
                                },
                                ensure_ascii=False,
                            )
                            + "\n"
                        )
                        n_ref += 1

                record["tools"] = dict(tools)
                record["refusals"] = dict(refusals)
                record["guidance"] = dict(guidance)
                record["loss_class"] = classify(
                    record["stop_reason"], sum(tools.values()), record["outcome"]
                )
                runs_out.write(json.dumps(record, ensure_ascii=False) + "\n")
                n_runs += 1

    # Second pass over runs.jsonl only: rank within worktree, then drop the raw clock.
    by_tree = defaultdict(list)
    with open(runs_path) as handle:
        records = [json.loads(line) for line in handle]
    for record in records:
        by_tree[record["worktree"]].append(record)
    for tree_records in by_tree.values():
        tree_records.sort(key=lambda r: r["started_at_ms_raw"])
        for rank, record in enumerate(tree_records):
            record["order"] = rank
    with open(runs_path, "w") as handle:
        for record in records:
            record.pop("started_at_ms_raw", None)
            handle.write(json.dumps(record, ensure_ascii=False) + "\n")

    print(f"runs={n_runs} events={n_events} refusals={n_ref}", flush=True)
    print(f"-> {runs_path}\n-> {events_path}\n-> {refusals_path}", flush=True)


if __name__ == "__main__":
    main()


==> anc/refused-call-arguments-granite.jsonl <==
{"tool":"present_answer","model":"granite4:3b","problems":"the fields that did not match — presentation: expected object, received nothing","input":{"artifact":"bfe7ca93-2bac-4df8-a091-a3d21bfa0454"}}
{"tool":"present_answer","model":"granite4:3b","problems":"the fields that did not match — presentation: expected object, received nothing","input":{"artifact":"bfe7ca93-2bac-4df8-a091-a3d21bfa0454"}}
{"tool":"compose_report","model":"granite4:3b","problems":"the fields that did not match — the arguments object: remove presentation","input":{"claims":[{"claim":"The department that incurs the highest salary expense is **Research**.","evidence":[{"correlationId":"bfe7ca93-2bac-4df8-a091-a3d21bfa0454","source":"artifact"}]}],"presentation":{"kind":"table"}}}
{"tool":"present_answer","model":"granite4:3b","problems":"the fields that did not match — presentation: expected object, received nothing","input":{"artifact":"bead5cd9-8474-42f0-bf15-0fa8d4a2201a"}}
{"tool":"present_answer","model":"granite4:3b","problems":"the fields that did not match — presentation: expected object, received nothing","input":{"artifact":"bead5cd9-8474-42f0-bf15-0fa8d4a2201a"}}
{"tool":"compose_report","model":"granite4:3b","problems":"the fields that did not match — the arguments object: remove presentation","input":{"presentation":{"kind":"table"},"claims":[{"claim":"The department that incurs the highest salary expense is **Research**.","evidence":[{"correlationId":"bead5cd9-8474-42f0-bf15-0fa8d4a2201a","locator":"total_salary","source":"artifact"}]}]}}
{"tool":"present_answer","model":"granite4:3b","problems":"the fields that did not match — presentation: expected object, received nothing","input":{"artifact":"ecebeb77-68c1-45d9-a26e-543ca8288b69"}}
{"tool":"present_answer","model":"granite4:3b","problems":"the fields that did not match — presentation: expected object, received nothing","input":{"artifact":"ecebeb77-68c1-45d9-a26e-543ca8288b69"}}
{"tool":"compose_report","model":"granite4:3b","problems":"the fields that did not match — the arguments object: remove presentation","input":{"claims":[{"claim":"Dept 5 incurs the highest salary expense.","evidence":[{"correlationId":"ecebeb77-68c1-45d9-a26e-543ca8288b69","source":"artifact"}]}],"presentation":{"kind":"table"}}}


==> anc/refused-call-arguments-recommend-change.jsonl <==
{"tool":"recommend_change","model":"llama3.1:8b","problems":"the fields that did not match — change: expected one of index, rewrite; statement: expected string, received nothing; rationale: expected string, received nothing","input":{"table_name":"employee","column_name":"emp_no","index_name":"emp_no_idx"}}
{"tool":"recommend_change","model":"llama3.1:8b","problems":"the fields that did not match — evidence: expected array, received string","input":{"change":"index","rationale":"This index will improve the query performance by allowing the database to quickly locate the rows that match the emp_no column.","evidence":"[{\"source\": \"artifact\", \"correlationId\": \"28578f24-270c-4673-a40d-44672715edf3\"}]","statement":"CREATE INDEX emp_no_idx ON employee (emp_no)"}}
{"tool":"recommend_change","model":"llama3.1:8b","problems":"the fields that did not match — change: expected one of index, rewrite; statement: expected string, received nothing; rationale: expected string, received nothing","input":{"column_name":"emp_no","index_name":"employee"}}
{"tool":"recommend_change","model":"llama3.1:8b","problems":"the fields that did not match — change: expected one of index, rewrite; statement: expected string, received nothing; rationale: expected string, received nothing","input":{"index_name":"idx_employee_emp_no","table_name":"employee","column_name":"emp_no"}}
{"tool":"recommend_change","model":"llama3.1:8b","problems":"the fields that did not match — change: expected one of index, rewrite; statement: expected string, received nothing; rationale: expected string, received nothing","input":{"column_name":"emp_no","index_name":"idx_employee_emp_no","table_name":"employee"}}
{"tool":"recommend_change","model":"llama3.1:8b","problems":"the fields that did not match — change: expected one of index, rewrite; statement: expected string, received nothing; rationale: expected string, received nothing","input":{"index_name":"emp_no_idx","table_name":"employee","column_name":"emp_no"}}


==> anc/refused-call-arguments.jsonl <==
{"tool":"recommend_change","model":"mistral-small3.2:24b","problems":"the fields that did not match — change: expected one of index, rewrite; statement: expected string, received nothing; rationale: expected string, received nothing","input":{"change":"CREATE INDEX idx_employee_emp_no ON employee(emp_no);","reason":"Creating an index on the employee table will improve the query performance by allowing the database to quickly locate the relevant rows without having to scan the entire table.","evidence":{"correlationId":"772210b6-dcd8-4423-ae2b-21fd49a4b600","source":"artifact"}}}
{"tool":"recommend_change","model":"mistral-small3.2:24b","problems":"the fields that did not match — change: expected one of index, rewrite; statement: expected string, received nothing; rationale: expected string, received nothing","input":{"change":"CREATE INDEX idx_employee_emp_no ON employee(emp_no);","reason":"Creating an index on the employee table will improve the query performance by allowing the database to quickly locate the relevant rows without having to scan the entire table.","evidence":{"correlationId":"a3818236-4ff6-475f-8eb6-c45009b162b6","source":"artifact"}}}
{"tool":"compose_report","model":"mistral-small3.2:24b","problems":"the fields that did not match — the arguments object: remove recommendations","input":{"claims":[{"claim":"The employee table has no secondary indexes, which could be contributing to the slow performance of the employee listing query.","evidence":[{"fingerprint":"ctx_f5d595eedb134e98a34a80ae9718ece4","source":"context-snapshot"}]}],"recommendations":[{"change":"index","evidence":[{"correlationId":"a3818236-4ff6-475f-8eb6-c45009b162b6","source":"artifact"}],"rationale":"Creating an index on the employee table will improve the query performance by allowing the database to quickly locate the relevant rows without having to scan the entire table.","statement":"CREATE INDEX idx_employee_emp_no ON employee(emp_no);"}]}}
{"tool":"recommend_change","model":"mistral-small3.2:24b","problems":"the fields that did not match — change: expected one of index, rewrite; statement: expected string, received nothing; rationale: expected string, received nothing","input":{"evidence":[{"correlationId":"7d3d7674-d340-48dd-ae94-ee37ea466001","source":"artifact"}],"change":"CREATE INDEX idx_employee_name ON employee(last_name, first_name);","reason":"Creating an index on the employee table, specifically on the last_name and first_name columns, will allow the database to quickly locate employees by their names and avoid performing a full table scan."}}
{"tool":"recommend_change","model":"mistral-small3.2:24b","problems":"the fields that did not match — change: expected one of index, rewrite; statement: expected string, received nothing; rationale: expected string, received nothing","input":{"reason":"Creating an index on the last_name column will allow the database to quickly locate the relevant rows without having to scan the entire table, improving the performance of the employee listing query.","evidence":[{"correlationId":"72f6bec5-b16c-4190-8161-8eaf80cdba00","source":"artifact"}],"change":"CREATE INDEX idx_employee_last_name ON employee(last_name);"}}
{"tool":"compose_report","model":"mistral-small3.2:24b","problems":"the fields that did not match — the arguments object: remove recommendations","input":{"claims":[{"claim":"The employee table has no secondary indexes, which could be contributing to the slow performance of the employee listing query.","evidence":[{"fingerprint":"ctx_f5d595eedb134e98a34a80ae9718ece4","source":"context-snapshot"}]}],"recommendations":[{"change":"index","evidence":[{"correlationId":"72f6bec5-b16c-4190-8161-8eaf80cdba00","source":"artifact"}],"rationale":"Creating an index on the last_name column will allow the database to quickly locate rows without performing a full table scan, improving the performance of the employee listing query.","statement":"CREATE INDEX idx_last_name ON employee(last_name)"}]}}
{"tool":"recommend_change","model":"llama3.1:8b","problems":"the fields that did not match — change: expected one of index, rewrite; statement: expected string, received nothing; rationale: expected string, received nothing","input":{"index_name":"dept_manager","column_name":"emp_no"}}
{"tool":"recommend_change","model":"llama3.1:8b","problems":"the fields that did not match — change: expected one of index, rewrite; statement: expected string, received nothing; rationale: expected string, received nothing","input":{"index_name":"idx_employee_emp_no","table_name":"employee","column_name":"emp_no"}}
{"tool":"recommend_change","model":"llama3.1:8b","problems":"the fields that did not match — change: expected one of index, rewrite; statement: expected string, received nothing; rationale: expected string, received nothing","input":{"sql":"CREATE INDEX idx_employee_emp_no ON employee (emp_no)"}}
{"tool":"recommend_change","model":"llama3.1:8b","problems":"the fields that did not match — change: expected one of index, rewrite; statement: expected string, received nothing; rationale: expected string, received nothing","input":{"table_name":"employee","column_name":"emp_no","index_name":"emp_no_idx"}}
{"tool":"recommend_change","model":"llama3.1:8b","problems":"the fields that did not match — change: expected one of index, rewrite; statement: expected string, received nothing; rationale: expected string, received nothing","input":{"sql":"CREATE INDEX idx_employee_emp_no ON employee (emp_no)"}}
{"tool":"present_answer","model":"llama3.1:8b","problems":"the fields that did not match — rename artifact_id to artifact; presentation: expected object, received nothing","input":{"artifact_id":"669cc394-c91b-4b87-9043-dc4f082fbbc0"}}
{"tool":"present_answer","model":"llama3.1:8b","problems":"the fields that did not match — rename artifact_id to artifact","input":{"artifact_id":"b89e801b-5835-4359-a01d-f66abeec597e","presentation":{"kind":"table"}}}
{"tool":"compose_report","model":"llama3.1:8b","problems":"the fields that did not match — claims.0.claim: expected string, received nothing; claims.0.evidence: expected array, received nothing; claims.0: remove correlationId, locator, source","input":{"claims":[{"correlationId":"b89e801b-5835-4359-a01d-f66abeec597e","locator":"row 1, column 1","source":"artifact"}],"presentation":{}}}
{"tool":"present_answer","model":"llama3.1:8b","problems":"the fields that did not match — rename artifact_id to artifact; presentation: expected object, received nothing","input":{"artifact_id":"5344b72a-e513-4b6a-9d68-e2a1d3d2551a"}}
{"tool":"present_answer","model":"llama3.1:8b","problems":"the fields that did not match — rename artifact_id to artifact; presentation: expected object, received nothing","input":{"artifact_id":"72cf1d2f-9b78-45eb-9075-3ea170f7e0ce"}}
{"tool":"present_answer","model":"llama3.1:8b","problems":"the fields that did not match — rename artifact_id to artifact","input":{"artifact_id":"5c845580-6dd4-4d23-a2dd-b7b78b3ab016","presentation":{"kind":"table"}}}


==> anc/score.py <==
#!/usr/bin/env python3
"""Reference scorer for the LibreDB agent benchmark.

    python3 score.py runs.jsonl [--mode row|session|pooled] [--min-runs 30]

Three modes, and the difference between them is the single most important thing in this benchmark.
`row` is the protocol and the default; the other two exist to show how much a looser reading
inflates, because both looser readings are the obvious implementation and both are wrong.

Measured on this corpus: `pooled` and `session` both put `llama3.1:8b` and `cogito:8b` at 6/6 and
30/30. `row` puts them at 23/30. Re-reading those two models by hand, six surfaces in one sitting,
returned 24/30 and 21/30 - which is `row`, not the other two.

POOLED scans a model-surface cell's entire run history for any streak of five consecutive passes.
It is the obvious implementation and it OVERSTATES, because a pooled history is not one experiment:
the corpus contains runs taken on different days, against different builds of the server, and under
different per-model settings. A streak found across that boundary says a model passed five times in
a row under *some* mixture of conditions, which is not a claim anyone can act on.

The error is not hypothetical and it is not small. Two models in this corpus score 6/6 pooled and
were re-read surface-by-surface in one sitting at 24/30 and 21/30. Their cells were each genuinely
5/5 - thirty runs, thirty passes, all in this dataset - and the row was still wrong, because a model
ships with A reading, never with the union of its readings.

SESSION splits each cell's history into sittings and requires the five consecutive passes to fall
inside one sitting. A sitting ends wherever the cell's runs stop being contiguous in the worktree's
run order - i.e. wherever the harness moved on and came back later. This fixes pooling WITHIN a cell
and leaves it BETWEEN cells, which turns out to be where the error actually lives: six cells each
locked in one sitting, but six DIFFERENT sittings, is six results rather than one row.

ROW is the protocol. It splits the model's whole history into sittings and scores each sitting on its
own, taking the best; all six cells must lock inside one of them. A row is what a deployment gets.

Report `row` if you publish a number, and report the others only to show the gap.
"""
import argparse
import collections
import json


CLOCK = {"model-timeout", "turn-limit", "deadline-exceeded"}
SURFACES = ("investigation", "query-optimization", "database-assessment", "operations", "data-analysis", "planning")
RUNS_PER_CELL = 5


def load(path):
    with open(path) as handle:
        return [json.loads(line) for line in handle if line.strip()]


def sittings(runs, max_gap=2):
    """Split one cell's runs into contiguous sittings by their position in the worktree stream.

    `max_gap` of 2 tolerates the harness's own interleaving - a retry, a server restart recorded as
    a run - without merging two sittings separated by another model's whole cell. Raise it and
    sittings merge toward `pooled`; lower it and a single hiccup splits a real sitting in two.
    """
    blocks = []
    current = []
    previous = None
    for run in runs:
        if previous is not None and run["order"] - previous > max_gap:
            blocks.append(current)
            current = []
        current.append(run)
        previous = run["order"]
    if current:
        blocks.append(current)
    return blocks


def longest_streak(outcomes):
    best = run = 0
    for ok in outcomes:
        run = run + 1 if ok else 0
        best = max(best, run)
    return best


def locked(cell_runs, mode):
    """Whether this cell reaches five consecutive passes under the chosen mode."""
    if mode == "pooled":
        return longest_streak([r["outcome"] == "answered" for r in cell_runs]) >= RUNS_PER_CELL
    for block in sittings(cell_runs):
        if longest_streak([r["outcome"] == "answered" for r in block]) >= RUNS_PER_CELL:
            return True
    return False


def row_score(model_runs, max_gap=12):
    """The strict metric: all six cells locked inside ONE sitting of this model.

    `session` above fixes pooling WITHIN a cell and leaves it BETWEEN cells, which turns out to be
    where the error actually lives. Both `llama3.1:8b` and `cogito:8b` have all six cells at 5/5
    under `session` - each cell genuinely five consecutive passes inside one sitting - and read
    24/30 and 21/30 when the six were taken together. Six cells locked on six different days is six
    results, not one row, and a row is what a deployment gets.

    So: split this model's whole run history into sittings, and score each sitting on its own. The
    row is the best single sitting. `max_gap` of 12 keeps one pass over six cells together (the
    harness runs them back-to-back, thirty runs) while still splitting two passes taken days apart.

    Returns (best_of_30, best_cells_locked, per_surface_scores) for that best sitting.
    """
    blocks = sittings(model_runs, max_gap=max_gap)
    best = (-1, -1, ["-"] * len(SURFACES))
    for block in blocks:
        by_surface = collections.defaultdict(list)
        for run in block:
            if run.get("surface") in SURFACES:
                by_surface[run["surface"]].append(run)
        scores = []
        passes = 0
        locks = 0
        for surface in SURFACES:
            runs = by_surface.get(surface, [])
            if not runs:
                scores.append("-")
                continue
            streak = longest_streak([r["outcome"] == "answered" for r in runs])
            window = min(streak, RUNS_PER_CELL)
            if streak >= RUNS_PER_CELL:
                locks += 1
                scores.append("5/5*")
            else:
                scores.append(f"{window}/5")
            passes += window
        if (passes, locks) > (best[0], best[1]):
            best = (passes, locks, scores)
    return best


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("runs", nargs="?", default="runs.jsonl")
    parser.add_argument("--mode", choices=("row", "session", "pooled"), default="row")
    parser.add_argument("--min-runs", type=int, default=30, help="skip models with fewer runs")
    args = parser.parse_args()

    rows = [r for r in load(args.runs) if r.get("model")]
    per_model = collections.Counter(r["model"] for r in rows)

    cells = collections.defaultdict(list)
    for row in sorted(rows, key=lambda r: (r["worktree"], r["order"])):
        if row.get("surface") in SURFACES:
            cells[(row["model"], row["surface"])].append(row)

    by_model = collections.defaultdict(list)
    for row in sorted(rows, key=lambda r: (r["worktree"], r["order"])):
        by_model[row["model"]].append(row)

    table = []
    for model, total in per_model.items():
        if total < args.min_runs:
            continue
        if args.mode == "row":
            passes, locks, cell_scores = row_score(by_model[model])
            table.append((passes, locks, model, total, cell_scores))
            continue
        cell_scores = []
        locks = 0
        passes = 0
        for surface in SURFACES:
            runs = cells.get((model, surface), [])
            if not runs:
                cell_scores.append("-")
                continue
            # The cell's best five-run window, which is what /30 counts.
            window = max(
                (sum(1 for r in runs[i : i + RUNS_PER_CELL] if r["outcome"] == "answered")
                 for i in range(max(1, len(runs) - RUNS_PER_CELL + 1))),
                default=0,
            )
            window = min(window, RUNS_PER_CELL)
            is_locked = locked(runs, args.mode)
            if is_locked:
                locks += 1
                window = RUNS_PER_CELL
            passes += window
            cell_scores.append(f"{window}/5" + ("*" if is_locked else ""))
        table.append((passes, locks, model, total, cell_scores))

    table.sort(reverse=True)
    header = ["model", "runs", *[s[:3] for s in SURFACES], "of30", "cells"]
    print(f"mode={args.mode}  models={len(table)}  (* = five consecutive passes)")
    print(" | ".join(header))
    for passes, locks, model, total, cell_scores in table:
        print(" | ".join([model, str(total), *cell_scores, f"{passes}/30", f"{locks}/6"]))

    lost = [r for r in rows if r["outcome"] == "unanswered"]
    classes = collections.Counter(r["loss_class"] for r in lost)
    print(f"\nlosses={len(lost)}")
    for name, count in classes.most_common():
        print(f"  {name or '(unclassified)':14} {count:5}  {100 * count / len(lost):.1f}%")


if __name__ == "__main__":
    main()


==> anc/sweep-logs/h2-deepseek-r1-8b-analyze.log <==
======== deepseek-r1:8b | analyze x 5 ========
server up with deepseek-r1:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=deepseek-r1:8b
######## deepseek-r1:8b | agent/data-analysis ########
---- repeat 1/5 ----
run=arun_b14b44c58f614cbd9736ade553d5e273
status=succeeded
---- repeat 2/5 ----
run=arun_2238ca36b27f4f5992f8c10b80f00a6c
status=succeeded
---- repeat 3/5 ----
run=arun_92ced300e434466aa0b608030361a992
status=succeeded
---- repeat 4/5 ----
run=arun_27a5b68cbe4b44f7adc49f440dd5eda8
status=failed
---- repeat 5/5 ----
run=arun_4a569c679e774f469e46164ad77f5e4d
status=succeeded
@@@@ deepseek-r1:8b analyze done


==> anc/sweep-logs/h2-deepseek-r1-8b-assess.log <==
======== deepseek-r1:8b | assess x 5 ========
server up with deepseek-r1:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=deepseek-r1:8b
######## deepseek-r1:8b | agent/database-assessment ########
---- repeat 1/5 ----
run=arun_688d1527d8ba48568a1c27ce2c27a728
status=succeeded
---- repeat 2/5 ----
run=arun_45a26b0eb090485494006ce09b61df2e
status=succeeded
---- repeat 3/5 ----
run=arun_81fcd996500040389989d84839858bdd
status=succeeded
---- repeat 4/5 ----
run=arun_1c480b8ce46e4e1ca27c4f5895003978
status=succeeded
---- repeat 5/5 ----
run=arun_19ddfb06b0cd4b419f5f92f45f0a3ecb
status=succeeded
@@@@ deepseek-r1:8b assess done


==> anc/sweep-logs/h2-deepseek-r1-8b-investigate.log <==
======== deepseek-r1:8b | investigate x 5 ========
server up with deepseek-r1:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=deepseek-r1:8b
######## deepseek-r1:8b | agent/investigation ########
---- repeat 1/5 ----
run=arun_c61146e2383b46aab591adaece0a7bcc
status=succeeded
---- repeat 2/5 ----
run=arun_35147e3ca3bf41c5beb21898aae2413e
status=succeeded
---- repeat 3/5 ----
run=arun_763aa5ba3ede4ec1af4fc64016c351e0
status=succeeded
---- repeat 4/5 ----
run=arun_707a9bea192e4744a41bc84957802fa8
status=succeeded
---- repeat 5/5 ----
run=arun_7bac9457249a4278b7de33b00fa49208
status=succeeded
@@@@ deepseek-r1:8b investigate done


==> anc/sweep-logs/h2-deepseek-r1-8b-operate.log <==
======== deepseek-r1:8b | operate x 5 ========
server up with deepseek-r1:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=deepseek-r1:8b
######## deepseek-r1:8b | agent/operations ########
---- repeat 1/5 ----
run=arun_1458f79e225c43d6999b0a6a481942c6
status=succeeded
---- repeat 2/5 ----
run=arun_44b08950a680475c9f6914296082372a
status=succeeded
---- repeat 3/5 ----
run=arun_788a40a4768e418ebb9512c59399972f
status=succeeded
---- repeat 4/5 ----
run=arun_d0eccc23415349028789ce410ecc4890
status=succeeded
---- repeat 5/5 ----
no run started: 
@@@@ deepseek-r1:8b operate done


==> anc/sweep-logs/h2-deepseek-r1-8b-optimize.log <==
======== deepseek-r1:8b | optimize x 5 ========
server up with deepseek-r1:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=deepseek-r1:8b
######## deepseek-r1:8b | agent/query-optimization ########
---- repeat 1/5 ----
no run started: 
---- repeat 2/5 ----
run=arun_e21275a70c064036a1360a0b269e42b8
status=failed
---- repeat 3/5 ----
run=arun_aee722c8b2184437b0285aab43744771
status=failed
---- repeat 4/5 ----
run=arun_c941d9b1856246c68c78bed348e1192c
status=succeeded
---- repeat 5/5 ----
run=arun_b4cc44de5eea4c749b7bbca1cab29d9c
status=failed
@@@@ deepseek-r1:8b optimize done


==> anc/sweep-logs/h2-deepseek-r1-8b-plan.log <==
======== deepseek-r1:8b | plan x 5 ========
server up with deepseek-r1:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=deepseek-r1:8b
######## deepseek-r1:8b | planning/investigation ########
---- repeat 1/5 ----
run=arun_64936c44ef6c4712814dd883eeb81596
status=succeeded
---- repeat 2/5 ----
run=arun_49dd152ad22641fdbe7b8d1efa114d09
status=succeeded
---- repeat 3/5 ----
run=arun_eb703f460bb54de0b13cbe8fd2de4678
status=succeeded
---- repeat 4/5 ----
run=arun_450ff58ef1164f1aafe2abfe39e07549
status=succeeded
---- repeat 5/5 ----
run=arun_4de4d20fe1034b58a1b7607aa8d96613
status=succeeded
@@@@ deepseek-r1:8b plan done


==> anc/sweep-logs/h2-llama3.1-8b-analyze.log <==
======== llama3.1:8b | analyze x 5 ========
server up with llama3.1:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=llama3.1:8b
######## llama3.1:8b | agent/data-analysis ########
---- repeat 1/5 ----
run=arun_9e36f1f6fb7447c798bd991de0c2404f
status=succeeded
---- repeat 2/5 ----
run=arun_66fdbcfa7e164cc4ac31c3ac41330468
status=succeeded
---- repeat 3/5 ----
run=arun_70f317621da34e25a8edee9e9fc27fcc
status=succeeded
---- repeat 4/5 ----
run=arun_a59ff38b0a024fce95895d9d59756404
status=succeeded
---- repeat 5/5 ----
run=arun_f934c5900510439b95ac2b4d113a0724
status=succeeded
@@@@ llama3.1:8b analyze done


==> anc/sweep-logs/h2-llama3.1-8b-assess.log <==
======== llama3.1:8b | assess x 5 ========
server up with llama3.1:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=llama3.1:8b
######## llama3.1:8b | agent/database-assessment ########
---- repeat 1/5 ----
run=arun_991c26d0f7574da8ab6840fc0ec7c15a
status=succeeded
---- repeat 2/5 ----
run=arun_e9d9d096d88146f6863864e36e0b9096
status=succeeded
---- repeat 3/5 ----
run=arun_72d20d463e484b568ea7620be4dc3733
status=succeeded
---- repeat 4/5 ----
run=arun_55e7b175bed741f4b456f94e59a24c2e
status=succeeded
---- repeat 5/5 ----
run=arun_fbc7693c53ba4fb995d7ddab6ee53c61
status=succeeded
@@@@ llama3.1:8b assess done


==> anc/sweep-logs/h2-llama3.1-8b-investigate.log <==
======== llama3.1:8b | investigate x 5 ========
server up with llama3.1:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=llama3.1:8b
######## llama3.1:8b | agent/investigation ########
---- repeat 1/5 ----
run=arun_4757f3f4b24140dc9958ae2ba0315a82
status=succeeded
---- repeat 2/5 ----
run=arun_c3b843ce3fb14917926fd76a06ceab5a
status=succeeded
---- repeat 3/5 ----
run=arun_3eec1859ea1a4a70a77f043a2816a817
status=succeeded
---- repeat 4/5 ----
run=arun_f11c406fa76c4387ad42a4b1acc10cf6
status=succeeded
---- repeat 5/5 ----
run=arun_798e986447524681b61d27738673a7f0
status=succeeded
@@@@ llama3.1:8b investigate done


==> anc/sweep-logs/h2-llama3.1-8b-operate.log <==
======== llama3.1:8b | operate x 5 ========
server up with llama3.1:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=llama3.1:8b
######## llama3.1:8b | agent/operations ########
---- repeat 1/5 ----
run=arun_53d89908e4194b7aaffc17849b70a1c3
status=succeeded
---- repeat 2/5 ----
run=arun_1460c0b2de134d0c8937b468756700be
status=succeeded
---- repeat 3/5 ----
run=arun_842aecf7728a4b17a911272e1970ecf8
status=succeeded
---- repeat 4/5 ----
run=arun_43ec76378d434e41975290d5c16287c6
status=succeeded
---- repeat 5/5 ----
run=arun_4c93f5c4d594409a9a6a535dd6dbe3f3
status=succeeded
@@@@ llama3.1:8b operate done


==> anc/sweep-logs/h2-llama3.1-8b-optimize.log <==
======== llama3.1:8b | optimize x 5 ========
server up with llama3.1:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=llama3.1:8b
######## llama3.1:8b | agent/query-optimization ########
---- repeat 1/5 ----
run=arun_cb220c96bf1a42a5b1a67ac6e08a5ae6
status=succeeded
---- repeat 2/5 ----
run=arun_0f7dfd355e0342b0b0e602948557b415
status=succeeded
---- repeat 3/5 ----
run=arun_3c27f5e6223945eeb778d3e56a6fe1c0
status=succeeded
---- repeat 4/5 ----
run=arun_f53936d9c255411aa53a4378802f0cbc
status=failed
---- repeat 5/5 ----
run=arun_ba97b30415d1439ca7443102ac0e71e2
status=succeeded
@@@@ llama3.1:8b optimize done


==> anc/sweep-logs/h2-llama3.1-8b-plan.log <==
======== llama3.1:8b | plan x 5 ========
server up with llama3.1:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=llama3.1:8b
######## llama3.1:8b | planning/investigation ########
---- repeat 1/5 ----
run=arun_dd0ce8a69f4b40ad8d905bea23dd29d7
status=succeeded
---- repeat 2/5 ----
run=arun_f8bc8c094f3d4d5089289b870605b12e
status=succeeded
---- repeat 3/5 ----
run=arun_c53458011c9d4d798db959b4397ff9bf
status=succeeded
---- repeat 4/5 ----
run=arun_f7b59cf971f646c6b5d499fe20b01240
status=succeeded
---- repeat 5/5 ----
run=arun_9dbbf657e3b44702b8ac5dd2c4bf957b
status=succeeded
@@@@ llama3.1:8b plan done


==> anc/sweep-logs/h2-mistral-small3.2-24b-analyze.log <==
======== mistral-small3.2:24b | analyze x 5 ========
server up with mistral-small3.2:24b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=mistral-small3.2:24b
######## mistral-small3.2:24b | agent/data-analysis ########
---- repeat 1/5 ----
run=arun_156226e748654c088e94d51dc0855c97
status=succeeded
---- repeat 2/5 ----
run=arun_c7af837302274d63a69090b00eff3c56
status=succeeded
---- repeat 3/5 ----
run=arun_902187fad953488ca2af14b68873f071
status=succeeded
---- repeat 4/5 ----
run=arun_8e9d2d1c55b8490caa7e53d31956a9ac
status=succeeded
---- repeat 5/5 ----
run=arun_8c93e12c129949d69a5f504345ee5e09
status=succeeded
@@@@ mistral-small3.2:24b analyze done


==> anc/sweep-logs/h2-mistral-small3.2-24b-assess.log <==
======== mistral-small3.2:24b | assess x 5 ========
server up with mistral-small3.2:24b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=mistral-small3.2:24b
######## mistral-small3.2:24b | agent/database-assessment ########
---- repeat 1/5 ----
run=arun_8f1997ec54d5496982da15e9209ada51
status=succeeded
---- repeat 2/5 ----
run=arun_4cb0479c6a584aaf9224ec535b47b11a
status=succeeded
---- repeat 3/5 ----
run=arun_c36ec36400b74323845a952d0b4a99af
status=succeeded
---- repeat 4/5 ----
run=arun_16584426f3434d2aacde0d19d1b5fed2
status=succeeded
---- repeat 5/5 ----
run=arun_c97d0eb367594d93a5882069c0104ac5
status=succeeded
@@@@ mistral-small3.2:24b assess done


==> anc/sweep-logs/h2-mistral-small3.2-24b-investigate.log <==
======== mistral-small3.2:24b | investigate x 5 ========
server up with mistral-small3.2:24b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=mistral-small3.2:24b
######## mistral-small3.2:24b | agent/investigation ########
---- repeat 1/5 ----
run=arun_e6cdeba7293b4ad0992e4ba5eb03e310
status=succeeded
---- repeat 2/5 ----
run=arun_f05192d6d4324876aae52d4ae88dc6e6
status=succeeded
---- repeat 3/5 ----
run=arun_d81153f2a237471fb9dfb330dd63b105
status=succeeded
---- repeat 4/5 ----
run=arun_1ad4fa17435e42cb9303a5a6e92b19f7
status=succeeded
---- repeat 5/5 ----
run=arun_bae5447d4c2d45a3b7603696a17bd254
status=succeeded
@@@@ mistral-small3.2:24b investigate done


==> anc/sweep-logs/h2-mistral-small3.2-24b-operate.log <==
======== mistral-small3.2:24b | operate x 5 ========
server up with mistral-small3.2:24b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=mistral-small3.2:24b
######## mistral-small3.2:24b | agent/operations ########
---- repeat 1/5 ----
run=arun_5aa7786c3d8f400380a1a56ece6c2c88
status=succeeded
---- repeat 2/5 ----
run=arun_f8fd36ec037241e9b985f98b9cee21f7
status=succeeded
---- repeat 3/5 ----
run=arun_6b32586b104843edbf6c3ec573325ff6
status=succeeded
---- repeat 4/5 ----
run=arun_953ec615ef614ca887885a4d77141abf
status=succeeded
---- repeat 5/5 ----
run=arun_1a7c37868c624e0aa867399b45ea41e2
status=succeeded
@@@@ mistral-small3.2:24b operate done


==> anc/sweep-logs/h2-mistral-small3.2-24b-optimize.log <==
======== mistral-small3.2:24b | optimize x 5 ========
server up with mistral-small3.2:24b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=mistral-small3.2:24b
######## mistral-small3.2:24b | agent/query-optimization ########
---- repeat 1/5 ----
run=arun_f98d1e9e4c5c4a65a26790135a0166d4
status=succeeded
---- repeat 2/5 ----
run=arun_4fc7e62134064097924f547d6f9575c7
status=succeeded
---- repeat 3/5 ----
run=arun_23663a8bfbce4fdaac233c8d0c9bb372
status=succeeded
---- repeat 4/5 ----
run=arun_018dcdaaf08a47159ef5f683627509bc
status=succeeded
---- repeat 5/5 ----
run=arun_c078d3e0173c435aad57ffe829129aa4
status=succeeded
@@@@ mistral-small3.2:24b optimize done


==> anc/sweep-logs/h2-mistral-small3.2-24b-plan.log <==
======== mistral-small3.2:24b | plan x 5 ========
server up with mistral-small3.2:24b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=mistral-small3.2:24b
######## mistral-small3.2:24b | planning/investigation ########
---- repeat 1/5 ----
run=arun_ea8df65f06bf454e81ecad0c6785d7c2
status=succeeded
---- repeat 2/5 ----
run=arun_eb046fcefd044c338826e0c057a52bec
status=succeeded
---- repeat 3/5 ----
run=arun_3d5fec1ffbc041b7b15a4a712583f34d
status=succeeded
---- repeat 4/5 ----
run=arun_b6ec4c0838bc4c6db223621657ac43e2
status=succeeded
---- repeat 5/5 ----
run=arun_e416d4a75fb446ac85edfc042e879759
status=succeeded
@@@@ mistral-small3.2:24b plan done


==> anc/sweep-logs/k2-dsr-analyze.log <==
======== deepseek-r1:8b | analyze x 5 ========
server up with deepseek-r1:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=deepseek-r1:8b
######## deepseek-r1:8b | agent/data-analysis ########
---- repeat 1/5 ----
run=arun_9773ccc4087548f9bb0359d485bcdf2b
status=succeeded
---- repeat 2/5 ----
run=arun_5dbcf8c0643b45a1ac488d99262aced8
status=succeeded
---- repeat 3/5 ----
run=arun_29a085330cf544dd9218f32631afa27d
status=succeeded
---- repeat 4/5 ----
run=arun_00f0fea9ce97467eb56a182c200bab2d
status=succeeded
---- repeat 5/5 ----
run=arun_dc9108596b024cb4a6dad9f6f5d53cf3
status=succeeded
@@@@ deepseek-r1:8b analyze done


==> anc/sweep-logs/k2-dsr-optimize.log <==
======== deepseek-r1:8b | optimize x 5 ========
server up with deepseek-r1:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=deepseek-r1:8b
######## deepseek-r1:8b | agent/query-optimization ########
---- repeat 1/5 ----
run=arun_35116b69d0054c4cb3109b4ee3ddaa59
status=succeeded
---- repeat 2/5 ----
run=arun_a83a4083997f4bb8a0f2517091cc834e
status=failed
---- repeat 3/5 ----
run=arun_68009697d44640b081a18bc2284a4fe6
status=failed
---- repeat 4/5 ----
run=arun_d24e3faa38b04ef1bbe32ceb3bf09bfc
status=failed
---- repeat 5/5 ----
run=arun_3c7057589a724703a23c07e306a203ec
status=succeeded
@@@@ deepseek-r1:8b optimize done


==> anc/sweep-logs/k2-yakala-optimize.log <==
======== llama3.1:8b | optimize x 5 ========
server up with llama3.1:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=llama3.1:8b
######## llama3.1:8b | agent/query-optimization ########
---- repeat 1/5 ----
no run started: {"error":"The model \"llama3.1:8b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
---- repeat 2/5 ----
run=arun_c145e85e07e74b1799a9027798a3e648
status=succeeded
---- repeat 3/5 ----
run=arun_ff36c2ff26384fe9a525e2de968ded81
status=succeeded
---- repeat 4/5 ----
run=arun_310ca85d49c14b1d9c84aaf658e8dc2b
status=succeeded
---- repeat 5/5 ----
run=arun_4d2b50466da44f2aa9ee6a0c1b123f11
status=succeeded
@@@@ llama3.1:8b optimize done


==> anc/sweep-logs/k5-cogito-8b-operate.log <==
======== cogito:8b | operate x 5 ========
server up with cogito:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=cogito:8b
######## cogito:8b | agent/operations ########
---- repeat 1/5 ----
run=arun_22540f822ecd4015888ea7fa7bdaacbc
status=failed
---- repeat 2/5 ----
run=arun_d29adb2850f04b09b344da94c83790fb


==> anc/sweep-logs/k5-granite4-3b-optimize.log <==
======== granite4:3b | optimize x 5 ========
server up with granite4:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=granite4:3b
######## granite4:3b | agent/query-optimization ########
---- repeat 1/5 ----
run=arun_1d75d4ecda7e4292865d3eba0441acba
status=succeeded
---- repeat 2/5 ----
run=arun_ea273fc8e2984877ac84727dc9b9324c
status=succeeded
---- repeat 3/5 ----
run=arun_24ab32d22081446a8eaf222929572920
status=succeeded
---- repeat 4/5 ----
run=arun_96dffa16006b41d98f9e8ee7e0aed108
status=succeeded
---- repeat 5/5 ----
run=arun_1e3cfcb49b5d4018b5744ab3dc7ed07a
status=succeeded
@@@@ granite4:3b optimize done


==> anc/sweep-logs/k5-granite4.2-3b-assess.log <==
======== granite4.2:3b | assess x 5 ========
server up with granite4.2:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=granite4.2:3b
######## granite4.2:3b | agent/database-assessment ########
---- repeat 1/5 ----
run=arun_c35c971a23224b00b7acff1d7a266781
status=succeeded
---- repeat 2/5 ----
run=arun_02136eef1ec544868cb09085ff4ef6af
status=succeeded
---- repeat 3/5 ----
run=arun_378afd12e9564327ab510875f938157b
status=succeeded
---- repeat 4/5 ----
run=arun_c4d4af2b0ab64dff90b109fecef938b9
status=succeeded
---- repeat 5/5 ----
run=arun_9114db36940d4dcc9cab07cbd0b4fed7
status=succeeded
@@@@ granite4.2:3b assess done


==> anc/sweep-logs/k5-granite4.2-3b-plan.log <==
======== granite4.2:3b | plan x 5 ========
server up with granite4.2:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=granite4.2:3b
######## granite4.2:3b | planning/investigation ########
---- repeat 1/5 ----
run=arun_38270d2213a8461c90f6150204d2727a
status=succeeded
---- repeat 2/5 ----
run=arun_fd965a61dd1f44078901aacda728b327
status=succeeded
---- repeat 3/5 ----
run=arun_e91982c3f1c949269b13d228510277ff
status=succeeded
---- repeat 4/5 ----
run=arun_76345d917a564d6aaa2daac718d00a4b
status=succeeded
---- repeat 5/5 ----
run=arun_720abefe2ad44699ba3f43e58152903f
status=succeeded
@@@@ granite4.2:3b plan done


==> anc/sweep-logs/k5-ministral-3-3b-analyze.log <==
======== ministral-3:3b | analyze x 5 ========
server up with ministral-3:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=ministral-3:3b
######## ministral-3:3b | agent/data-analysis ########
---- repeat 1/5 ----
run=arun_9b31ee707e0d497a8cb0f907990b8692
status=succeeded
---- repeat 2/5 ----
run=arun_f261ca07eb894813b4d024603bbd2c1a
status=succeeded
---- repeat 3/5 ----
run=arun_63abda1b5ec447c2b271e31a45bd32ad
status=succeeded
---- repeat 4/5 ----
run=arun_e98bcf12c87049428468fa00562c9dee
status=succeeded
---- repeat 5/5 ----
run=arun_86ec7156823941f6a463cce6b79575b0
status=succeeded
@@@@ ministral-3:3b analyze done


==> anc/sweep-logs/k5-ministral-3-3b-optimize.log <==
======== ministral-3:3b | optimize x 5 ========
server up with ministral-3:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=ministral-3:3b
######## ministral-3:3b | agent/query-optimization ########
---- repeat 1/5 ----
run=arun_6a978d6606344514ad2f33de3f089e5e
status=succeeded
---- repeat 2/5 ----
run=arun_973d9ffe8d654382a50feed608a39391
status=succeeded
---- repeat 3/5 ----
run=arun_7e4b6e9a03d2448688fcebb11dbeca64
status=succeeded
---- repeat 4/5 ----
run=arun_f0c970bbf82042e9b2bcd11a943d0552
status=succeeded
---- repeat 5/5 ----
run=arun_3c674a3eb9bb48f7bb1de7316c2ef54a
status=succeeded
@@@@ ministral-3:3b optimize done


==> anc/sweep-logs/k5-mistral-nemo-12b-analyze.log <==
======== mistral-nemo:12b | analyze x 5 ========
server up with mistral-nemo:12b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=mistral-nemo:12b
######## mistral-nemo:12b | agent/data-analysis ########
---- repeat 1/5 ----
run=arun_dd427862a5ce44c4a24443f1184f1cb9
status=succeeded
---- repeat 2/5 ----
run=arun_0bc3770cb6574145bb66d1da90fd8ec5
status=succeeded
---- repeat 3/5 ----
run=arun_806459d1e3264d9b994baba49b5ae82f
status=succeeded
---- repeat 4/5 ----
run=arun_4f389497bb90491aa956a53d53a83bbc
status=succeeded
---- repeat 5/5 ----
run=arun_0a0b892e443e48f1aa1febde9379137f
status=succeeded
@@@@ mistral-nemo:12b analyze done


==> anc/sweep-logs/k5-qwen3.5-2b-operate.log <==
======== qwen3.5:2b | operate x 5 ========
server up with qwen3.5:2b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=qwen3.5:2b
######## qwen3.5:2b | agent/operations ########
---- repeat 1/5 ----
run=arun_10546475d354432c8db68428c10f21f9
status=succeeded
---- repeat 2/5 ----
run=arun_c7d5b01ba13e4cbd9eb73abfbe645e7f
status=succeeded
---- repeat 3/5 ----
run=arun_196fb20f6f2847cfa7eb314a458ba9e3
status=succeeded
---- repeat 4/5 ----
run=arun_19e68d83b20249c59710a0510faf623b
status=succeeded
---- repeat 5/5 ----
run=arun_a728cf8426a948168e25a65d3f27680e
status=succeeded
@@@@ qwen3.5:2b operate done


==> anc/sweep-logs/tg-analyze.log <==
======== granite4.2:3b | analyze x 5 ========
server up with granite4.2:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=granite4.2:3b
######## granite4.2:3b | agent/data-analysis ########
---- repeat 1/5 ----
run=arun_cc0eceb3a92943f08201ac4e0f4d3b51
status=succeeded
---- repeat 2/5 ----
run=arun_c3730bd17378456eaf1975cc17ca5c11
status=failed
---- repeat 3/5 ----
no run started: 
---- repeat 4/5 ----
no run started: 
---- repeat 5/5 ----
no run started: 
@@@@ granite4.2:3b analyze done


==> anc/sweep-logs/tg-assess.log <==
======== granite4.2:3b | assess x 5 ========
server up with granite4.2:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=granite4.2:3b
######## granite4.2:3b | agent/database-assessment ########
---- repeat 1/5 ----
run=arun_61c8784c887940589d7a224cb96d08b1
status=succeeded
---- repeat 2/5 ----
run=arun_e04104a00df14d97a8366c02e56bb279
status=succeeded
---- repeat 3/5 ----
run=arun_9035034b69364bd891335168b21f934f
status=succeeded
---- repeat 4/5 ----
run=arun_adf5bb4f4c9e4c17b19df0df34b298de
status=succeeded
---- repeat 5/5 ----
run=arun_59f8cf5b20b44711ac8f19adb13aad54
status=succeeded
@@@@ granite4.2:3b assess done


==> anc/sweep-logs/tg-investigate.log <==
======== granite4.2:3b | investigate x 5 ========
server up with granite4.2:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=granite4.2:3b
######## granite4.2:3b | agent/investigation ########
---- repeat 1/5 ----
run=arun_6f6427fbadb448f88a101f16fcd9c318
status=succeeded
---- repeat 2/5 ----
run=arun_32e816e1939142c88d786a04bd0df1f8
status=succeeded
---- repeat 3/5 ----
run=arun_16b57755a6d9438d9986227d9c264722
status=succeeded
---- repeat 4/5 ----
run=arun_9085661f41404ddcafcbd672287dcef4
status=succeeded
---- repeat 5/5 ----
run=arun_8b3f68a11d9840c5856ea0d2cbf86a1d
status=succeeded
@@@@ granite4.2:3b investigate done


==> anc/sweep-logs/tg-operate.log <==
======== granite4.2:3b | operate x 5 ========
server up with granite4.2:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=granite4.2:3b
######## granite4.2:3b | agent/operations ########
---- repeat 1/5 ----
run=arun_a5a727f993e2439a9c21bbc1bb912d6a
status=succeeded
---- repeat 2/5 ----
run=arun_2bf83ac547244a3abce57e0236fe7c9b
status=succeeded
---- repeat 3/5 ----
run=arun_98e05cb2d80d4f458a47488cde8944b0
status=succeeded
---- repeat 4/5 ----
run=arun_03cc089498b74c32848ebd8aa402d36e
status=succeeded
---- repeat 5/5 ----
run=arun_c0f7e06f5e2a43fe89eea5c0a966755a
status=succeeded
@@@@ granite4.2:3b operate done


==> anc/sweep-logs/tg-optimize.log <==
======== granite4.2:3b | optimize x 5 ========
server up with granite4.2:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=granite4.2:3b
######## granite4.2:3b | agent/query-optimization ########
---- repeat 1/5 ----
run=arun_1eed02a9cb95420f88efc96236663c92
status=succeeded
---- repeat 2/5 ----
run=arun_dccb50a29888458993fb5dae95cc3130
status=succeeded
---- repeat 3/5 ----
run=arun_ae4b4ca03bec4eb79b1f46d45497c951
status=succeeded
---- repeat 4/5 ----
run=arun_8e9e12c455554019bc242a0e44fab5ad
status=succeeded
---- repeat 5/5 ----
run=arun_f5178c931d904ee1b4fb8f78fa8b0245
status=succeeded
@@@@ granite4.2:3b optimize done


==> anc/sweep-logs/tg-plan.log <==
======== granite4.2:3b | plan x 5 ========
server up with granite4.2:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=granite4.2:3b
######## granite4.2:3b | planning/investigation ########
---- repeat 1/5 ----
run=arun_986bf175814644b7b1122e80b09b5eea
status=succeeded
---- repeat 2/5 ----
run=arun_d3e215f550544fbdba7e7ccd4640e35c
status=succeeded
---- repeat 3/5 ----
run=arun_7908e9b1fc254cff82c2293036eaa3a5
status=succeeded
---- repeat 4/5 ----
run=arun_1fcbaaffb2834062842c1411f2095af8
status=succeeded
---- repeat 5/5 ----
run=arun_2192d059d73e41e2baa3a11f6e28d955
status=succeeded
@@@@ granite4.2:3b plan done


==> anc/sweep-logs/uz-aya-expanse-8b-analyze.log <==
======== aya-expanse:8b | analyze x 5 ========
server up with aya-expanse:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=aya-expanse:8b
######## aya-expanse:8b | agent/data-analysis ########
---- repeat 1/5 ----
run=arun_2903076c4b63419b8757e9fa01a4e78e
status=succeeded
---- repeat 2/5 ----
run=arun_13485a21e2b94872a06dd8117dfdc541
status=succeeded
---- repeat 3/5 ----
no run started: {"error":"The model \"aya-expanse:8b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
---- repeat 4/5 ----
no run started: {"error":"The model \"aya-expanse:8b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
---- repeat 5/5 ----
no run started: {"error":"The model \"aya-expanse:8b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
@@@@ aya-expanse:8b analyze done


==> anc/sweep-logs/uz-aya-expanse-8b-assess.log <==
======== aya-expanse:8b | assess x 5 ========
server up with aya-expanse:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=aya-expanse:8b
######## aya-expanse:8b | agent/database-assessment ########
---- repeat 1/5 ----
run=arun_232a3913936a4664ae0c3f3c3ca48b10
status=succeeded
---- repeat 2/5 ----
no run started: {"error":"The model \"aya-expanse:8b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
---- repeat 3/5 ----
no run started: {"error":"The model \"aya-expanse:8b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
---- repeat 4/5 ----
no run started: {"error":"The model \"aya-expanse:8b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
---- repeat 5/5 ----
no run started: {"error":"The model \"aya-expanse:8b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
@@@@ aya-expanse:8b assess done


==> anc/sweep-logs/uz-aya-expanse-8b-investigate.log <==
======== aya-expanse:8b | investigate x 5 ========
server up with aya-expanse:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=aya-expanse:8b
######## aya-expanse:8b | agent/investigation ########
---- repeat 1/5 ----
run=arun_b2e0f151b9c44333a8756a1e8b9cf645
status=succeeded
---- repeat 2/5 ----
run=arun_0a872a538c0047568053fc1f585dcc1a
status=succeeded
---- repeat 3/5 ----
no run started: {"error":"The model \"aya-expanse:8b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
---- repeat 4/5 ----
no run started: {"error":"The model \"aya-expanse:8b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
---- repeat 5/5 ----
no run started: {"error":"The model \"aya-expanse:8b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
@@@@ aya-expanse:8b investigate done


==> anc/sweep-logs/uz-aya-expanse-8b-operate.log <==
======== aya-expanse:8b | operate x 5 ========
server up with aya-expanse:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=aya-expanse:8b
######## aya-expanse:8b | agent/operations ########
---- repeat 1/5 ----
no run started: {"error":"The model \"aya-expanse:8b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
---- repeat 2/5 ----
no run started: {"error":"The model \"aya-expanse:8b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
---- repeat 3/5 ----
no run started: {"error":"The model \"aya-expanse:8b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
---- repeat 4/5 ----
run=arun_ee4f00888ed54eb792ae6792681fce50
status=succeeded
---- repeat 5/5 ----
no run started: {"error":"The model \"aya-expanse:8b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
@@@@ aya-expanse:8b operate done


==> anc/sweep-logs/uz-aya-expanse-8b-optimize.log <==
======== aya-expanse:8b | optimize x 5 ========
server up with aya-expanse:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=aya-expanse:8b
######## aya-expanse:8b | agent/query-optimization ########
---- repeat 1/5 ----
run=arun_1c8c167f99594a66a294baa7e55acc9a
status=succeeded
---- repeat 2/5 ----
no run started: {"error":"The model \"aya-expanse:8b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
---- repeat 3/5 ----
run=arun_c2a64e4efd7e435a847468bae108342d
status=succeeded
---- repeat 4/5 ----
no run started: {"error":"The model \"aya-expanse:8b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
---- repeat 5/5 ----
run=arun_a9262a45c2124ff79a43635f953209b9
status=succeeded
@@@@ aya-expanse:8b optimize done


==> anc/sweep-logs/uz-aya-expanse-8b-plan.log <==
======== aya-expanse:8b | plan x 5 ========
server up with aya-expanse:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=aya-expanse:8b
######## aya-expanse:8b | planning/investigation ########
---- repeat 1/5 ----
run=arun_b7396fc59ea141c9aafb0a162e852886
status=succeeded
---- repeat 2/5 ----
run=arun_80dd68c0ee4e4cd4b1fff0e123f546b0
status=succeeded
---- repeat 3/5 ----
run=arun_ef3273545e994b19b0baad23252c97de
status=succeeded
---- repeat 4/5 ----
run=arun_88dab057cb4e42a1a78934beb85dafe4
status=succeeded
---- repeat 5/5 ----
run=arun_4a381333d4ae4f15ba38529bf69cbbcb
status=succeeded
@@@@ aya-expanse:8b plan done


==> anc/sweep-logs/uz-cogito-8b-analyze.log <==
======== cogito:8b | analyze x 5 ========
server up with cogito:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=cogito:8b
######## cogito:8b | agent/data-analysis ########
---- repeat 1/5 ----
run=arun_4e4aa3f7c6ad41cc8f35f138578a1288
status=succeeded
---- repeat 2/5 ----
run=arun_35026cc2fdff41aca0ca43ec90931b19
status=succeeded
---- repeat 3/5 ----
run=arun_2481a49c569b4dc39cc6cfc0523d8b75
status=succeeded
---- repeat 4/5 ----
run=arun_c66998f254c0453b990b8ba4a1848595
status=succeeded
---- repeat 5/5 ----
run=arun_09cb46b68365420dba2df496b13d6788
status=succeeded
@@@@ cogito:8b analyze done


==> anc/sweep-logs/uz-cogito-8b-assess.log <==
======== cogito:8b | assess x 5 ========
server up with cogito:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=cogito:8b
######## cogito:8b | agent/database-assessment ########
---- repeat 1/5 ----
run=arun_fceae88389b14555b8a0092dc4d0c872
status=succeeded
---- repeat 2/5 ----
run=arun_9a28e872eb7946439ad1edb25c355062
status=succeeded
---- repeat 3/5 ----
run=arun_673f7853d2d04c0f8b2802d41b6e3403
status=succeeded
---- repeat 4/5 ----
run=arun_d133bdba62b94267a630bb9b43ac321a
status=succeeded
---- repeat 5/5 ----
run=arun_101641fcf2d14b2ebbe196df4268263e
status=succeeded
@@@@ cogito:8b assess done


==> anc/sweep-logs/uz-cogito-8b-investigate.log <==
======== cogito:8b | investigate x 5 ========
server up with cogito:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=cogito:8b
######## cogito:8b | agent/investigation ########
---- repeat 1/5 ----
run=arun_a9b082f678984837b171fe8771c55dd3
status=succeeded
---- repeat 2/5 ----
run=arun_aaf70412c82f4cbc901ebd7cdaf5ab58
status=succeeded
---- repeat 3/5 ----
run=arun_f51a1011573c4e029066b4f4d089f187
status=succeeded
---- repeat 4/5 ----
run=arun_0de237435f1a403888eb4b8afc6b58be
status=succeeded
---- repeat 5/5 ----
run=arun_bfcf25e3cf304789ad4e2c1d19815ce0
status=succeeded
@@@@ cogito:8b investigate done


==> anc/sweep-logs/uz-cogito-8b-operate.log <==
======== cogito:8b | operate x 5 ========
server up with cogito:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=cogito:8b
######## cogito:8b | agent/operations ########
---- repeat 1/5 ----
run=arun_d2e80762e1a547bfb08097021f0ded4e
status=succeeded
---- repeat 2/5 ----
run=arun_783fa074894c4e70a1b4532eba2dfddc
status=succeeded
---- repeat 3/5 ----
run=arun_af6cc036d2fd4e0fa0bbb29050e86f29
status=succeeded
---- repeat 4/5 ----
run=arun_db622f8a85f5404793ce2f5ecde0b4c2
status=failed
---- repeat 5/5 ----
run=arun_d0f4637a005f435bac6acd62e2c2b008
status=succeeded
@@@@ cogito:8b operate done


==> anc/sweep-logs/uz-cogito-8b-optimize.log <==
======== cogito:8b | optimize x 5 ========
server up with cogito:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=cogito:8b
######## cogito:8b | agent/query-optimization ########
---- repeat 1/5 ----
run=arun_1f24c4c09ab540a69a4007ae0a77bd18
status=succeeded
---- repeat 2/5 ----
run=arun_2e4d7a10e2c9417395b1926f825e09ed
status=succeeded
---- repeat 3/5 ----
run=arun_72ba243fc6f6481c9464c2ab1204d1c1
status=succeeded
---- repeat 4/5 ----
run=arun_5568d3d64d4d461493d04a443486250f
status=succeeded
---- repeat 5/5 ----
run=arun_b1fb7ae31bcc475b857d94f9931b1186
status=succeeded
@@@@ cogito:8b optimize done


==> anc/sweep-logs/uz-cogito-8b-plan.log <==
======== cogito:8b | plan x 5 ========
server up with cogito:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=cogito:8b
######## cogito:8b | planning/investigation ########
---- repeat 1/5 ----
run=arun_6e418d12709c43f9b2ca3b53f3595898
status=succeeded
---- repeat 2/5 ----
run=arun_426960623cf244d18969b9b8e0caf61f
status=succeeded
---- repeat 3/5 ----
run=arun_6f0b90ac449e483cb3164e670905250d
status=succeeded
---- repeat 4/5 ----
run=arun_422e52b3266c4eeda6bb06d71ca6d792
status=succeeded
---- repeat 5/5 ----
run=arun_3f6cf24b79aa4340973adb42db621b33
status=succeeded
@@@@ cogito:8b plan done


==> anc/sweep-logs/uz-command-r7b-7b-analyze.log <==
======== command-r7b:7b | analyze x 5 ========
server up with command-r7b:7b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=command-r7b:7b
######## command-r7b:7b | agent/data-analysis ########
---- repeat 1/5 ----
run=arun_842fab8990f04008b567ece6e3a36e24
status=succeeded
---- repeat 2/5 ----
run=arun_cb4ee47357d7435fac1f7d2eabaf4923
status=succeeded
---- repeat 3/5 ----
run=arun_be67b95e77264c7cb4a699beb22c57db
status=succeeded
---- repeat 4/5 ----
run=arun_b6d0ee7735f345a790b041771b5d8d8b
status=succeeded
---- repeat 5/5 ----
run=arun_eea73ece993c411e90de0f6bf9716665
status=succeeded
@@@@ command-r7b:7b analyze done


==> anc/sweep-logs/uz-command-r7b-7b-assess.log <==
======== command-r7b:7b | assess x 5 ========
server up with command-r7b:7b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=command-r7b:7b
######## command-r7b:7b | agent/database-assessment ########
---- repeat 1/5 ----
run=arun_52faad184df14561b305140dce2c9f6d
status=succeeded
---- repeat 2/5 ----
run=arun_bdbf5c4d2fc449dbad18e12437b82042
status=succeeded
---- repeat 3/5 ----
run=arun_5d72cde153614417a65cf579c27aaea0
status=succeeded
---- repeat 4/5 ----
run=arun_5c8edc8f6efc4b3eb4633f59125bfc1e
status=succeeded
---- repeat 5/5 ----
run=arun_e020d777ce5b4a5bbb99af1e96236567
status=succeeded
@@@@ command-r7b:7b assess done


==> anc/sweep-logs/uz-command-r7b-7b-investigate.log <==
======== command-r7b:7b | investigate x 5 ========
server up with command-r7b:7b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=command-r7b:7b
######## command-r7b:7b | agent/investigation ########
---- repeat 1/5 ----
run=arun_98506839157c4315ad5fad3b160e020d
status=succeeded
---- repeat 2/5 ----
run=arun_0c30a1d1e61d4991a2dc6cad2607829e
status=succeeded
---- repeat 3/5 ----
run=arun_99baaec44c1b470792de0a46b3bd692a
status=succeeded
---- repeat 4/5 ----
run=arun_c6d5ad8b6430422faf90dbe493c95612
status=succeeded
---- repeat 5/5 ----
run=arun_f8b0349d97894de2a795afe9f3e6cd00
status=succeeded
@@@@ command-r7b:7b investigate done


==> anc/sweep-logs/uz-command-r7b-7b-operate.log <==
======== command-r7b:7b | operate x 5 ========
server up with command-r7b:7b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=command-r7b:7b
######## command-r7b:7b | agent/operations ########
---- repeat 1/5 ----
run=arun_c741b5ae05f24e53b1fbca221a0402a8
status=succeeded
---- repeat 2/5 ----
run=arun_808ff63ec1c345cc93b1b1e6d954811e
status=succeeded
---- repeat 3/5 ----
run=arun_58937aff8f704cea894b8cf5af94c02a
status=succeeded
---- repeat 4/5 ----
run=arun_c7d82285cb084cc980bddfd26997b281
status=succeeded
---- repeat 5/5 ----
run=arun_df93cd91b8f44ae9ab221cad5484ff05
status=succeeded
@@@@ command-r7b:7b operate done


==> anc/sweep-logs/uz-command-r7b-7b-optimize.log <==
======== command-r7b:7b | optimize x 5 ========
server up with command-r7b:7b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=command-r7b:7b
######## command-r7b:7b | agent/query-optimization ########
---- repeat 1/5 ----
run=arun_00273a8677cd461e87b75ed88dd04511
status=succeeded
---- repeat 2/5 ----
run=arun_ab5bae44b1744ea9a1ba9e20b7ba3cc5
status=succeeded
---- repeat 3/5 ----
run=arun_b07f8e8ad29546a8bae004fe180b732e
status=succeeded
---- repeat 4/5 ----
run=arun_ad62f5f0682e4e74b9d3a680d7641849
status=succeeded
---- repeat 5/5 ----
run=arun_8399376ed736495f9ab0cbcc721b6b83
status=succeeded
@@@@ command-r7b:7b optimize done


==> anc/sweep-logs/uz-command-r7b-7b-plan.log <==
======== command-r7b:7b | plan x 5 ========
server up with command-r7b:7b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=command-r7b:7b
######## command-r7b:7b | planning/investigation ########
---- repeat 1/5 ----
run=arun_5e74016b0d144ff8aed6f374ce4dafdd
status=succeeded
---- repeat 2/5 ----
run=arun_31b5d63123fd4f8ca915b2d0c0793952
status=succeeded
---- repeat 3/5 ----
run=arun_9251932ade3a4c25a1f9bdd62a2111a6
status=succeeded
---- repeat 4/5 ----
run=arun_681ddd66eccf47c8b5d92c0e33a60575
status=succeeded
---- repeat 5/5 ----
run=arun_c327870fccc840b7a0575fb7568a2826
status=succeeded
@@@@ command-r7b:7b plan done


==> anc/sweep-logs/uz-deepseek-r1-14b-assess.log <==
======== deepseek-r1:14b | assess x 5 ========
server up with deepseek-r1:14b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=deepseek-r1:14b
######## deepseek-r1:14b | agent/database-assessment ########
---- repeat 1/5 ----
run=arun_01f817aee19c4dcbb4398b885c0e8235
status=succeeded
---- repeat 2/5 ----
run=arun_2a207c43c88f4c14856bd1e7dd830549
status=failed
---- repeat 3/5 ----
run=arun_ac712336bd334db18f4d7479df37d27e
status=succeeded
---- repeat 4/5 ----
run=arun_35ac7ca81f3646d88289bc1ee0f21bb1
status=failed
---- repeat 5/5 ----
run=arun_017ac93950fd4c81b43151f4a61546d0
status=succeeded
@@@@ deepseek-r1:14b assess done


==> anc/sweep-logs/uz-deepseek-r1-14b-investigate.log <==
======== deepseek-r1:14b | investigate x 5 ========
server up with deepseek-r1:14b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=deepseek-r1:14b
######## deepseek-r1:14b | agent/investigation ########
---- repeat 1/5 ----
run=arun_3a13e030680b438d96a6ddaa83fc9c23
status=succeeded
---- repeat 2/5 ----
run=arun_76a1c49070694280a58144ea65b9e0c6
status=succeeded
---- repeat 3/5 ----
run=arun_81544fef95a94cdbb836fea8f54d7586
status=succeeded
---- repeat 4/5 ----
run=arun_6cd0cab950854a68a9acac04597b96dd
status=succeeded
---- repeat 5/5 ----
run=arun_27bdcc05277042bc96ec992f802a5599
status=succeeded
@@@@ deepseek-r1:14b investigate done


==> anc/sweep-logs/uz-deepseek-r1-14b-operate.log <==
======== deepseek-r1:14b | operate x 5 ========
server up with deepseek-r1:14b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=deepseek-r1:14b
######## deepseek-r1:14b | agent/operations ########
---- repeat 1/5 ----
run=arun_18f07540e39747b1aaa2ff29c3209d85
status=succeeded
---- repeat 2/5 ----
run=arun_9780ccfa87ed47e99010bbdb80105bee
status=succeeded
---- repeat 3/5 ----
run=arun_efe68d6aacb04cdeac0ff38ef626e18e
status=succeeded
---- repeat 4/5 ----
run=arun_b9b733296da24f6e91868d8c2fe2c575
status=succeeded
---- repeat 5/5 ----
run=arun_f2f7d4cec44a46f8b43845c85948b3d1
status=succeeded
@@@@ deepseek-r1:14b operate done


==> anc/sweep-logs/uz-deepseek-r1-14b-optimize.log <==
======== deepseek-r1:14b | optimize x 5 ========
server up with deepseek-r1:14b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=deepseek-r1:14b
######## deepseek-r1:14b | agent/query-optimization ########
---- repeat 1/5 ----
run=arun_82acb0ffe9e2478ebf5dea1793c41523
status=failed
---- repeat 2/5 ----
run=arun_5df49ab780f54ef7b46d89689ceaa3a7
status=failed
---- repeat 3/5 ----
run=arun_9919137dea824f059411c568e014f5c9
status=failed
---- repeat 4/5 ----
run=arun_9228d6a2d7a543ca80a3a4a072d1c85f
status=failed
---- repeat 5/5 ----
run=arun_3e95725c498c4661ba4e36c152026276
status=failed
@@@@ deepseek-r1:14b optimize done


==> anc/sweep-logs/uz-deepseek-r1-14b-plan.log <==
======== deepseek-r1:14b | plan x 5 ========
server up with deepseek-r1:14b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=deepseek-r1:14b
######## deepseek-r1:14b | planning/investigation ########
---- repeat 1/5 ----
run=arun_a7d56166bab94fda808911583d7a20e7
status=succeeded
---- repeat 2/5 ----
run=arun_579f42f7240146579206af381b95a02c
status=succeeded
---- repeat 3/5 ----
run=arun_443be6de79694c2c941f46dc18fb1443
status=succeeded
---- repeat 4/5 ----
run=arun_20786d26dc72418aa1ec957da323ce71
status=succeeded
---- repeat 5/5 ----
run=arun_8d143047ba8546a7b494ac2c23fa99ee
status=succeeded
@@@@ deepseek-r1:14b plan done


==> anc/sweep-logs/uz-glm4-latest-analyze.log <==
======== glm4:latest | analyze x 5 ========
server up with glm4:latest at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=glm4:latest
######## glm4:latest | agent/data-analysis ########
---- repeat 1/5 ----
run=arun_a7f607f0838d497a9c6b6c14fe9109d9
status=failed
---- repeat 2/5 ----
run=arun_9fc21292954a4056bccc0ef4ecf45027
status=succeeded
---- repeat 3/5 ----
run=arun_f652d0217ca345bc910df7a8cb0443fd
status=succeeded
---- repeat 4/5 ----
run=arun_5aeb6b17b7c148da96e91f624da76168
status=succeeded
---- repeat 5/5 ----
run=arun_b47b8e08d060416f95ed9048390bf87f
status=succeeded
@@@@ glm4:latest analyze done


==> anc/sweep-logs/uz-glm4-latest-assess.log <==
======== glm4:latest | assess x 5 ========
server up with glm4:latest at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=glm4:latest
######## glm4:latest | agent/database-assessment ########
---- repeat 1/5 ----
run=arun_04d4f986723f4da9890d6916a2b20111
status=succeeded
---- repeat 2/5 ----
run=arun_baa9c105efce411f9352b46287db4f01
status=succeeded
---- repeat 3/5 ----
run=arun_f747fc81ba8f4a91a92bd7baa5c16d78
status=succeeded
---- repeat 4/5 ----
run=arun_f3a38c4994784e228da963671218353c
status=succeeded
---- repeat 5/5 ----
run=arun_9e1fa391be004e4c84e6294b08428858
status=succeeded
@@@@ glm4:latest assess done


==> anc/sweep-logs/uz-glm4-latest-investigate.log <==
======== glm4:latest | investigate x 5 ========
server up with glm4:latest at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=glm4:latest
######## glm4:latest | agent/investigation ########
---- repeat 1/5 ----
run=arun_dd470ac1eb0a41e1829833ca5217b3c8
status=succeeded
---- repeat 2/5 ----
run=arun_36805f7f31064c4082553cc962bad242
status=succeeded
---- repeat 3/5 ----
run=arun_9e6380f8510c4d668225c8ad22cb59b4
status=succeeded
---- repeat 4/5 ----
run=arun_615eb713cdba4e878db20045ea904318
status=succeeded
---- repeat 5/5 ----
run=arun_c83f526cc9f04181a265047329726b4b
status=succeeded
@@@@ glm4:latest investigate done


==> anc/sweep-logs/uz-glm4-latest-operate.log <==
======== glm4:latest | operate x 5 ========
server up with glm4:latest at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=glm4:latest
######## glm4:latest | agent/operations ########
---- repeat 1/5 ----
run=arun_d125bec656c143e1a445f151021ce581
status=succeeded
---- repeat 2/5 ----
run=arun_613026544ca0476a8da01593cad64caa
status=succeeded
---- repeat 3/5 ----
run=arun_eb794975c3554c1594668252daf78360
status=succeeded
---- repeat 4/5 ----
run=arun_4726eaa7893944e9b0a62f914ca39b0a
status=succeeded
---- repeat 5/5 ----
run=arun_f831c546ae254b378f849b8843793499
status=succeeded
@@@@ glm4:latest operate done


==> anc/sweep-logs/uz-glm4-latest-optimize.log <==
======== glm4:latest | optimize x 5 ========
server up with glm4:latest at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=glm4:latest
######## glm4:latest | agent/query-optimization ########
---- repeat 1/5 ----
run=arun_69d6386ca6f84cd898227278c2f86471
status=succeeded
---- repeat 2/5 ----
run=arun_2e41fdc90e0d42378ea8d8fbf1c6ecf5
status=failed
---- repeat 3/5 ----
run=arun_cf79d80d74cb4fb5810aa80cfde4c1a3
status=succeeded
---- repeat 4/5 ----
run=arun_dae5a6440a6d400b903fdca596d3eda3
status=succeeded
---- repeat 5/5 ----
run=arun_2153799d3f234cb69717cb3dd2d4d036
status=succeeded
@@@@ glm4:latest optimize done


==> anc/sweep-logs/uz-glm4-latest-plan.log <==
======== glm4:latest | plan x 5 ========
server up with glm4:latest at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=glm4:latest
######## glm4:latest | planning/investigation ########
---- repeat 1/5 ----
run=arun_30b1f0776d214a23ac3175f47a987736
status=succeeded
---- repeat 2/5 ----
run=arun_000be31bfc7f458487ffe3b4d5d9a267
status=succeeded
---- repeat 3/5 ----
run=arun_8d4a7d7b188e44b98c5c533a78c9745e
status=succeeded
---- repeat 4/5 ----
run=arun_0d43b0cc9b0547f5b911458b68a3eded
status=succeeded
---- repeat 5/5 ----
run=arun_db7fcc1708504b2594fc2a046f8e81c4
status=succeeded
@@@@ glm4:latest plan done


==> anc/sweep-logs/uz-granite4-3b-analyze.log <==
======== granite4:3b | analyze x 5 ========
server up with granite4:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=granite4:3b
######## granite4:3b | agent/data-analysis ########
---- repeat 1/5 ----
run=arun_2d9c0cae88094ac6a18d57292cd6c99b
status=succeeded
---- repeat 2/5 ----
run=arun_84c9de77754b4af781bd86d281237a53
status=succeeded
---- repeat 3/5 ----
run=arun_15a90f8b49314355a757bdb777ff0cc4
status=succeeded
---- repeat 4/5 ----
run=arun_f974ee58d0e14d6ab53691b51b6095fa
status=succeeded
---- repeat 5/5 ----
run=arun_eb9904604f314f299759d5853decb5da
status=failed
@@@@ granite4:3b analyze done


==> anc/sweep-logs/uz-granite4-3b-assess.log <==
======== granite4:3b | assess x 5 ========
server up with granite4:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=granite4:3b
######## granite4:3b | agent/database-assessment ########
---- repeat 1/5 ----
run=arun_2c019f4707d84e8ebce767f46791186a
status=succeeded
---- repeat 2/5 ----
run=arun_2b994644e15c4a6187e26ada28313ba8
status=succeeded
---- repeat 3/5 ----
run=arun_4ae7ba53789e45a0a41d45f5463aef5d
status=succeeded
---- repeat 4/5 ----
run=arun_97a3b4aa24354281831dad5f403a3a78
status=succeeded
---- repeat 5/5 ----
run=arun_69e4e6d5bb9a492d953faa1b12a92b3d
status=succeeded
@@@@ granite4:3b assess done


==> anc/sweep-logs/uz-granite4-3b-investigate.log <==
======== granite4:3b | investigate x 5 ========
server up with granite4:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=granite4:3b
######## granite4:3b | agent/investigation ########
---- repeat 1/5 ----
run=arun_ac59730b687f4350a14f612e7c8399a0
status=succeeded
---- repeat 2/5 ----
run=arun_fb37785fd3034e5e9131144b4f8e3760
status=succeeded
---- repeat 3/5 ----
run=arun_6b762f97d16647da9def7f5dfb169fed
status=succeeded
---- repeat 4/5 ----
run=arun_76933da34acc4fafb8c767c8aadb6c31
status=succeeded
---- repeat 5/5 ----
run=arun_842a2a2dc7c744a2b3f12b27a1b40cb3
status=succeeded
@@@@ granite4:3b investigate done


==> anc/sweep-logs/uz-granite4-3b-operate.log <==
======== granite4:3b | operate x 5 ========
server up with granite4:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=granite4:3b
######## granite4:3b | agent/operations ########
---- repeat 1/5 ----
run=arun_72e256cc069b4d409e543b5436a50e9e
status=succeeded
---- repeat 2/5 ----
run=arun_e4787e06b7b04577831581ab1b45af4d
status=succeeded
---- repeat 3/5 ----
run=arun_a420199a92974405b52747374050bbc6
status=succeeded
---- repeat 4/5 ----
run=arun_3fc11cf074a94131a8635b0f858d4c7f
status=succeeded
---- repeat 5/5 ----
run=arun_bc6ffcfa596c4f48873a21edba106058
status=succeeded
@@@@ granite4:3b operate done


==> anc/sweep-logs/uz-granite4-3b-optimize.log <==
======== granite4:3b | optimize x 5 ========
server up with granite4:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=granite4:3b
######## granite4:3b | agent/query-optimization ########
---- repeat 1/5 ----
run=arun_c587a42f6def49359e7f668bc967bbaa
status=succeeded
---- repeat 2/5 ----
run=arun_c8717ea1ce2a48a29b44654ab507a8cf
status=succeeded
---- repeat 3/5 ----
run=arun_324246fc931545a6b771df988e339b76
status=succeeded
---- repeat 4/5 ----
run=arun_21b4583c049a493c95f41f1e14cad0fc
status=succeeded
---- repeat 5/5 ----
run=arun_2994a50375934897b4973f3da63e953a
status=succeeded
@@@@ granite4:3b optimize done


==> anc/sweep-logs/uz-granite4-3b-plan.log <==
======== granite4:3b | plan x 5 ========
server up with granite4:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=granite4:3b
######## granite4:3b | planning/investigation ########
---- repeat 1/5 ----
run=arun_07a88b64e181400e8ca9e9c063871025
status=succeeded
---- repeat 2/5 ----
run=arun_3ddc998beda840498d3118a643288296
status=succeeded
---- repeat 3/5 ----
run=arun_e78c56c790844421a1b2757c56631e2b
status=succeeded
---- repeat 4/5 ----
run=arun_0030f6b7f7f74c8ea8d92194e6a29d7c
status=succeeded
---- repeat 5/5 ----
run=arun_eeba5244f81444fab60c770ee962d568
status=succeeded
@@@@ granite4:3b plan done


==> anc/sweep-logs/uz-granite4.1-3b-analyze.log <==
======== granite4.1:3b | analyze x 5 ========
server up with granite4.1:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=granite4.1:3b
######## granite4.1:3b | agent/data-analysis ########
---- repeat 1/5 ----
run=arun_edda03985c784746aa5c500245321e50
status=succeeded
---- repeat 2/5 ----
run=arun_64c83dab517f4e0f98a2431f05cdab40
status=succeeded
---- repeat 3/5 ----
run=arun_8447104da21f4c9ab0b93c51fad48f15
status=succeeded
---- repeat 4/5 ----
run=arun_eceac9366bf94ae18ffebff4cb16fbd4
status=succeeded
---- repeat 5/5 ----
run=arun_f16949c82933497bb7ad7020c7376d9b
status=succeeded
@@@@ granite4.1:3b analyze done


==> anc/sweep-logs/uz-granite4.1-3b-assess.log <==
======== granite4.1:3b | assess x 5 ========
server up with granite4.1:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=granite4.1:3b
######## granite4.1:3b | agent/database-assessment ########
---- repeat 1/5 ----
run=arun_a8b77cc8b3084d04baf2d9143b8c1509
status=succeeded
---- repeat 2/5 ----
run=arun_89080d4c9eb840aebd05d647421f48b2
status=succeeded
---- repeat 3/5 ----
run=arun_9437b944948042d5acf71f740e0a8777
status=succeeded
---- repeat 4/5 ----
run=arun_e5a349a16e304127b97b535865d367a7
status=succeeded
---- repeat 5/5 ----
run=arun_c314d8adf9694b02a19695f475acb8a6
status=succeeded
@@@@ granite4.1:3b assess done


==> anc/sweep-logs/uz-granite4.1-3b-investigate.log <==
======== granite4.1:3b | investigate x 5 ========
server up with granite4.1:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=granite4.1:3b
######## granite4.1:3b | agent/investigation ########
---- repeat 1/5 ----
run=arun_87cef5764c7045a5aa143a7faf2a01ea
status=succeeded
---- repeat 2/5 ----
run=arun_bcfcdfb2c0044bf6ab15c57a7d4b4b6d
status=succeeded
---- repeat 3/5 ----
run=arun_15b1b78d424c48b6a7eee34a6cac5e29
status=succeeded
---- repeat 4/5 ----
run=arun_948f0b74e66f41e6a023ab167754c4b0
status=succeeded
---- repeat 5/5 ----
run=arun_84aa977b496e42159bb1d720b1fe8ac3
status=succeeded
@@@@ granite4.1:3b investigate done


==> anc/sweep-logs/uz-granite4.1-3b-operate.log <==
======== granite4.1:3b | operate x 5 ========
server up with granite4.1:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=granite4.1:3b
######## granite4.1:3b | agent/operations ########
---- repeat 1/5 ----
run=arun_8a283d433b68473994aaa62ef34a0cb6
status=succeeded
---- repeat 2/5 ----
run=arun_cf6b2feb725f4f068faa4411c4c5ecf9
status=succeeded
---- repeat 3/5 ----
run=arun_c83ad79b12bd4d2db3951a3ecf7795b2
status=succeeded
---- repeat 4/5 ----
run=arun_984ca3df967e4c9da127eb1da100dd80
status=succeeded
---- repeat 5/5 ----
run=arun_f4c944cde5c34a51888e1b13c257a377
status=succeeded
@@@@ granite4.1:3b operate done


==> anc/sweep-logs/uz-granite4.1-3b-optimize.log <==
======== granite4.1:3b | optimize x 5 ========
server up with granite4.1:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=granite4.1:3b
######## granite4.1:3b | agent/query-optimization ########
---- repeat 1/5 ----
run=arun_f4a310b7d3db495e887d42f298213154
status=succeeded
---- repeat 2/5 ----
run=arun_6931da97be4549b8bae7e85b6d37de1d
status=succeeded
---- repeat 3/5 ----
run=arun_9a080c970c184d33a7613c6171c1082e
status=succeeded
---- repeat 4/5 ----
run=arun_a59f925b566e4d77bbcedce569410f5e
status=succeeded
---- repeat 5/5 ----
run=arun_c18e739860a94e138f59f81241563b50
status=succeeded
@@@@ granite4.1:3b optimize done


==> anc/sweep-logs/uz-granite4.1-3b-plan.log <==
======== granite4.1:3b | plan x 5 ========
server up with granite4.1:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=granite4.1:3b
######## granite4.1:3b | planning/investigation ########
---- repeat 1/5 ----
run=arun_9ad5c16c7f704f2e9cfb1a0ecb07540f
status=succeeded
---- repeat 2/5 ----
run=arun_c192a91ba1eb4f93b2280bcde3dd5b93
status=succeeded
---- repeat 3/5 ----
run=arun_7533b42885f2483c835caa1c335d82c5
status=succeeded
---- repeat 4/5 ----
run=arun_44be421f1a3347c293166e7a8983c33c
status=succeeded
---- repeat 5/5 ----
run=arun_1990ef99c6c94276a3293ef215316e96
status=succeeded
@@@@ granite4.1:3b plan done


==> anc/sweep-logs/uz-granite4.2-3b-analyze.log <==
======== granite4.2:3b | analyze x 5 ========
server up with granite4.2:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=granite4.2:3b
######## granite4.2:3b | agent/data-analysis ########
---- repeat 1/5 ----
run=arun_bbc7f2c28c964a29942550659c686d61
status=succeeded
---- repeat 2/5 ----
run=arun_0254c9d97c5e48b79165d6962165b625
status=succeeded
---- repeat 3/5 ----
run=arun_9db6707c986749619719bda62a481123
status=succeeded
---- repeat 4/5 ----
run=arun_ec7636e8ec4a49d9987d505dccdc0db7
status=succeeded
---- repeat 5/5 ----
run=arun_33eecb221e71450691752eb0ee28ae91
status=succeeded
@@@@ granite4.2:3b analyze done


==> anc/sweep-logs/uz-granite4.2-3b-assess.log <==
======== granite4.2:3b | assess x 5 ========
server up with granite4.2:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=granite4.2:3b
######## granite4.2:3b | agent/database-assessment ########
---- repeat 1/5 ----
run=arun_d56ca7dbb9ad425c977e8fb324beac05
status=failed
---- repeat 2/5 ----
run=arun_0afa8d793c604fb7989cc330e99ef375
status=succeeded
---- repeat 3/5 ----
run=arun_30e4d59fba764f5d93f4d7a1c37fd526
status=succeeded
---- repeat 4/5 ----
run=arun_ed78df66e473411f902e62d59701ca72
status=succeeded
---- repeat 5/5 ----
run=arun_b2150ab325364249b4f07c1d7c6aa351
status=succeeded
@@@@ granite4.2:3b assess done


==> anc/sweep-logs/uz-granite4.2-3b-investigate.log <==
======== granite4.2:3b | investigate x 5 ========
server up with granite4.2:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=granite4.2:3b
######## granite4.2:3b | agent/investigation ########
---- repeat 1/5 ----
run=arun_212ace6bcf8444de9b7d75d9cde5f36b
status=succeeded
---- repeat 2/5 ----
run=arun_54fcb15c3afa429a96d5704c9a6408a9
status=succeeded
---- repeat 3/5 ----
run=arun_09109718ab9c41e09ca4dd312b0585b5
status=succeeded
---- repeat 4/5 ----
run=arun_434351dab71447c28842cb3485c37a07
status=succeeded
---- repeat 5/5 ----
run=arun_a3592daaebf744c3ae032b90cb58aac8
status=succeeded
@@@@ granite4.2:3b investigate done


==> anc/sweep-logs/uz-granite4.2-3b-operate.log <==
======== granite4.2:3b | operate x 5 ========
server up with granite4.2:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=granite4.2:3b
######## granite4.2:3b | agent/operations ########
---- repeat 1/5 ----
run=arun_8ee4e72cc08449debd725036d179d6dd
status=succeeded
---- repeat 2/5 ----
run=arun_fd4ec923caaf4e71bcdfa4efd27380a7
status=succeeded
---- repeat 3/5 ----
run=arun_4de1f9ad8153407a8d39c499f4216d2c
status=succeeded
---- repeat 4/5 ----
run=arun_1b66dfa534034c24b681729489a6d639
status=succeeded
---- repeat 5/5 ----
run=arun_c54e948c8c4a4e42a2a50cddff6c0a2d
status=succeeded
@@@@ granite4.2:3b operate done


==> anc/sweep-logs/uz-granite4.2-3b-optimize.log <==
======== granite4.2:3b | optimize x 5 ========
server up with granite4.2:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=granite4.2:3b
######## granite4.2:3b | agent/query-optimization ########
---- repeat 1/5 ----
run=arun_dda9cb9021d146cfb746fdf58524538c
status=succeeded
---- repeat 2/5 ----
run=arun_eed35e680eea4d06bc99dde41891cd6c
status=succeeded
---- repeat 3/5 ----
run=arun_5c485bd959d64f9aacef247dd9acda9b
status=succeeded
---- repeat 4/5 ----
run=arun_c7410692d6654bb68ed6e5a51ffbeb62
status=succeeded
---- repeat 5/5 ----
run=arun_e903f4420b21432ca978537e2fd57d75
status=succeeded
@@@@ granite4.2:3b optimize done


==> anc/sweep-logs/uz-granite4.2-3b-plan.log <==
======== granite4.2:3b | plan x 5 ========
server up with granite4.2:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=granite4.2:3b
######## granite4.2:3b | planning/investigation ########
---- repeat 1/5 ----
run=arun_f05b7363fbfb49ce91fe2dbc33618ecc
status=succeeded
---- repeat 2/5 ----
run=arun_38723418b6a949e693611ff783985d64
status=failed
---- repeat 3/5 ----
run=arun_226fceef78a7423abbe8fcdd446361e6
status=succeeded
---- repeat 4/5 ----
run=arun_911a276fb7a34bbabdc9590976855025
status=succeeded
---- repeat 5/5 ----
run=arun_45394b97630042319263d7cf5c813ce3
status=succeeded
@@@@ granite4.2:3b plan done


==> anc/sweep-logs/uz-lfm2-24b-analyze.log <==
======== lfm2:24b | analyze x 5 ========
server up with lfm2:24b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=lfm2:24b
######## lfm2:24b | agent/data-analysis ########
---- repeat 1/5 ----
run=arun_6595f0a9b0ee4df582d9fddc936be2f5
status=succeeded
---- repeat 2/5 ----
run=arun_3fd219dd302148e08a815fef9a486a68
status=succeeded
---- repeat 3/5 ----
run=arun_408ff71dfcc4410cb50c1a08137e7484
status=succeeded
---- repeat 4/5 ----
run=arun_e47105684ad848b49a58785039c9908a
status=failed
---- repeat 5/5 ----
run=arun_b122c2c3b65546cdbd02dfd615cd812d
status=succeeded
@@@@ lfm2:24b analyze done


==> anc/sweep-logs/uz-lfm2-24b-assess.log <==
======== lfm2:24b | assess x 5 ========
server up with lfm2:24b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=lfm2:24b
######## lfm2:24b | agent/database-assessment ########
---- repeat 1/5 ----
run=arun_300effd31d464e07925b6304e76b334e
status=failed
---- repeat 2/5 ----
run=arun_51b28d6b74d549438ebdc02638a33693
status=succeeded
---- repeat 3/5 ----
run=arun_ccc79e53851f40b5bfaf464f33724b2d
status=failed
---- repeat 4/5 ----
run=arun_159b420673a249cb9460abde6173ceef
status=succeeded
---- repeat 5/5 ----
run=arun_a942ddc75a5d4b56825b6c64bdce8ef9
status=failed
@@@@ lfm2:24b assess done


==> anc/sweep-logs/uz-lfm2-24b-investigate.log <==
======== lfm2:24b | investigate x 5 ========
server up with lfm2:24b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=lfm2:24b
######## lfm2:24b | agent/investigation ########
---- repeat 1/5 ----
run=arun_f3a960c31ccb4c39b6a4c1728408ea88
status=succeeded
---- repeat 2/5 ----
run=arun_7eaa995c7cc54db48ec5a00ccc40a3c9
status=succeeded
---- repeat 3/5 ----
run=arun_5f4f7c368572423a9560f0f33a38be8f
status=succeeded
---- repeat 4/5 ----
run=arun_81e64f4b5e0e446883e8486e3076cfdb
status=succeeded
---- repeat 5/5 ----
run=arun_02f2cd10064c4a3cb14c0896274bc76c
status=succeeded
@@@@ lfm2:24b investigate done


==> anc/sweep-logs/uz-lfm2-24b-operate.log <==
======== lfm2:24b | operate x 5 ========
server up with lfm2:24b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=lfm2:24b
######## lfm2:24b | agent/operations ########
---- repeat 1/5 ----
run=arun_5cae74dbec554253bf0ca1257b3ed825
status=succeeded
---- repeat 2/5 ----
run=arun_e331f1cbbaf44b9c801a9936f62d553f
status=succeeded
---- repeat 3/5 ----
run=arun_e97d9f0b417f411bb34c4cde95b075ef
status=succeeded
---- repeat 4/5 ----
run=arun_a4b5d350d36542848add1c9e95668a7c
status=succeeded
---- repeat 5/5 ----
run=arun_6e74102808614219ad8f97177fbab834
status=succeeded
@@@@ lfm2:24b operate done


==> anc/sweep-logs/uz-lfm2-24b-optimize.log <==
======== lfm2:24b | optimize x 5 ========
server up with lfm2:24b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=lfm2:24b
######## lfm2:24b | agent/query-optimization ########
---- repeat 1/5 ----
run=arun_e067ec2346164282898cdfa211e8cf1a
status=succeeded
---- repeat 2/5 ----
run=arun_79e09470cffc46b781c0e75453844cde
status=succeeded
---- repeat 3/5 ----
run=arun_133faa74125244d2b1cca0f0075f96f7
status=succeeded
---- repeat 4/5 ----
run=arun_205115466b014355affaefaac5034762
status=succeeded
---- repeat 5/5 ----
run=arun_bd78b482fad244f6b1a2e046cb531fba
status=succeeded
@@@@ lfm2:24b optimize done


==> anc/sweep-logs/uz-lfm2-24b-plan.log <==
======== lfm2:24b | plan x 5 ========
server up with lfm2:24b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=lfm2:24b
######## lfm2:24b | planning/investigation ########
---- repeat 1/5 ----
run=arun_14e1a466d37b429f950df8531e62d53f
status=succeeded
---- repeat 2/5 ----
run=arun_690bfd75804141debc54ed20619a3814
status=succeeded
---- repeat 3/5 ----
run=arun_022f902131014504a390c5899a6c8798
status=succeeded
---- repeat 4/5 ----
run=arun_2a02c73771ff45c9b956306ca5e48ff2
status=succeeded
---- repeat 5/5 ----
run=arun_2a645f9dafbc45a9a469e28c3689f3ab
status=succeeded
@@@@ lfm2:24b plan done


==> anc/sweep-logs/uz-ministral-3-3b-analyze.log <==
======== ministral-3:3b | analyze x 5 ========
server up with ministral-3:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=ministral-3:3b
######## ministral-3:3b | agent/data-analysis ########
---- repeat 1/5 ----
run=arun_af55adfd046b4818acfb29e0df19becc
status=succeeded
---- repeat 2/5 ----
run=arun_b798600285214bacae0bad3ad53da23e
status=failed
---- repeat 3/5 ----
run=arun_5faf35befd904952b3eb2674777f7820
status=succeeded
---- repeat 4/5 ----
run=arun_5aa9baedc7b8469aab710efb9d5e04e7
status=succeeded
---- repeat 5/5 ----
run=arun_a944c4f55f594b889b61fb3be2e05772
status=succeeded
@@@@ ministral-3:3b analyze done


==> anc/sweep-logs/uz-ministral-3-3b-assess.log <==
======== ministral-3:3b | assess x 5 ========
server up with ministral-3:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=ministral-3:3b
######## ministral-3:3b | agent/database-assessment ########
---- repeat 1/5 ----
run=arun_55f74020f9e9440c8364be34f674efd8
status=failed
---- repeat 2/5 ----
run=arun_9322e359ffd2475da4f702171734fc2f
status=succeeded
---- repeat 3/5 ----
run=arun_8845c665ad5e4b93ac42b6850fce5de3
status=succeeded
---- repeat 4/5 ----
run=arun_6c78fe662ed347419c177e6d028c8834
status=failed
---- repeat 5/5 ----
run=arun_ce59023457bf4d8ebd02b027edb2c82a
status=succeeded
@@@@ ministral-3:3b assess done


==> anc/sweep-logs/uz-ministral-3-3b-investigate.log <==
======== ministral-3:3b | investigate x 5 ========
server up with ministral-3:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=ministral-3:3b
######## ministral-3:3b | agent/investigation ########
---- repeat 1/5 ----
run=arun_fcf266bd31e146dc975833bec7e5f099
status=succeeded
---- repeat 2/5 ----
run=arun_db126c87dc154017a39571c222e467e6
status=succeeded
---- repeat 3/5 ----
run=arun_71c8eb0d2ba3440bbfb258d6064a1439
status=succeeded
---- repeat 4/5 ----
run=arun_be4ac779ea55463b8a63bcff27495006
status=succeeded
---- repeat 5/5 ----
run=arun_51e0e47d0b3c40bf8d46659512f476c4
status=succeeded
@@@@ ministral-3:3b investigate done


==> anc/sweep-logs/uz-ministral-3-3b-operate.log <==
======== ministral-3:3b | operate x 5 ========
server up with ministral-3:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=ministral-3:3b
######## ministral-3:3b | agent/operations ########
---- repeat 1/5 ----
run=arun_fc346a3c08ff432e9176a86cd4a997f0
status=failed
---- repeat 2/5 ----
run=arun_16a48786f9f24d4a9e578620df18b497
status=succeeded
---- repeat 3/5 ----
run=arun_7665bb4605e54f7d8741195768b872cd
status=failed
---- repeat 4/5 ----
run=arun_2aed97e9caf2461a927b807f49daf247
status=failed
---- repeat 5/5 ----
run=arun_617c6c69b49d4e4c8855b0bb130dd77f
status=failed
@@@@ ministral-3:3b operate done


==> anc/sweep-logs/uz-ministral-3-3b-optimize.log <==
======== ministral-3:3b | optimize x 5 ========
server up with ministral-3:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=ministral-3:3b
######## ministral-3:3b | agent/query-optimization ########
---- repeat 1/5 ----
run=arun_6446f1a15afe4fa5b2c1cbf09da4cbbc
status=succeeded
---- repeat 2/5 ----
run=arun_a92b5ca951524326b2a75fc8e3743f44
status=succeeded
---- repeat 3/5 ----
run=arun_379c5ef8ce0449dbb8b8123c0d5ba947
status=succeeded
---- repeat 4/5 ----
run=arun_5890ae5c500141e68efdf0426fc4a513
status=succeeded
---- repeat 5/5 ----
run=arun_5c69d72f415c43ea8a189a8cae5ec350
status=succeeded
@@@@ ministral-3:3b optimize done


==> anc/sweep-logs/uz-ministral-3-3b-plan.log <==
======== ministral-3:3b | plan x 5 ========
server up with ministral-3:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=ministral-3:3b
######## ministral-3:3b | planning/investigation ########
---- repeat 1/5 ----
run=arun_768aeb68fb114c088dda40ee28fb4884
status=succeeded
---- repeat 2/5 ----
run=arun_86bc292bcdbf4231a43798fdfd2651f0
status=succeeded
---- repeat 3/5 ----
run=arun_fd07b82b27cb4bda9ff0caf35a0cd6dc
status=succeeded
---- repeat 4/5 ----
run=arun_843afaf1c0f644bb86c0e929cb22bab7
status=succeeded
---- repeat 5/5 ----
run=arun_d6b13b138d524a98a1f2162eed9a1d25
status=succeeded
@@@@ ministral-3:3b plan done


==> anc/sweep-logs/uz-mistral-nemo-12b-analyze.log <==
======== mistral-nemo:12b | analyze x 5 ========
server up with mistral-nemo:12b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=mistral-nemo:12b
######## mistral-nemo:12b | agent/data-analysis ########
---- repeat 1/5 ----
run=arun_66585c0de5454db3b0d9c851080d0d3b
status=succeeded
---- repeat 2/5 ----
run=arun_9d02f10c88834b0f80a4e254435a4dca
status=succeeded
---- repeat 3/5 ----
run=arun_fd3c463eacf941ff8060dfbd5662fdf0
status=succeeded
---- repeat 4/5 ----
run=arun_924611a0b78b4f81b9a1d9ecdd025bfd
status=succeeded
---- repeat 5/5 ----
run=arun_1539e2aab778451d9753e5b0ef960d54
status=succeeded
@@@@ mistral-nemo:12b analyze done


==> anc/sweep-logs/uz-mistral-nemo-12b-assess.log <==
======== mistral-nemo:12b | assess x 5 ========
server up with mistral-nemo:12b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=mistral-nemo:12b
######## mistral-nemo:12b | agent/database-assessment ########
---- repeat 1/5 ----
run=arun_761ba07f681b4a6ca467859f934f1862
status=succeeded
---- repeat 2/5 ----
run=arun_9cd94f9ffd0d40d7921fc8cb52dcb424
status=succeeded
---- repeat 3/5 ----
run=arun_ccfbb358b18f4a818cfa707955123aa3
status=succeeded
---- repeat 4/5 ----
run=arun_8bcb0ccfe73b452a91836253d1a05b76
status=succeeded
---- repeat 5/5 ----
run=arun_316d7fbbdaa44cad993f9cedcdd1a792
status=succeeded
@@@@ mistral-nemo:12b assess done


==> anc/sweep-logs/uz-mistral-nemo-12b-investigate.log <==
======== mistral-nemo:12b | investigate x 5 ========
server up with mistral-nemo:12b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=mistral-nemo:12b
######## mistral-nemo:12b | agent/investigation ########
---- repeat 1/5 ----
run=arun_a96393152e404abea97dba72a0b34cec
status=succeeded
---- repeat 2/5 ----
run=arun_70b1e0d9349a4fcfa791e35e2763d638
status=succeeded
---- repeat 3/5 ----
run=arun_24f7ee10968044058b5902ad6538ed1d
status=succeeded
---- repeat 4/5 ----
run=arun_c3f84c678aaa42cb8c77a11f9ac74afa
status=succeeded
---- repeat 5/5 ----
run=arun_49e35db3a96b44779969c1f22b7b31a2
status=succeeded
@@@@ mistral-nemo:12b investigate done


==> anc/sweep-logs/uz-mistral-nemo-12b-operate.log <==
======== mistral-nemo:12b | operate x 5 ========
server up with mistral-nemo:12b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=mistral-nemo:12b
######## mistral-nemo:12b | agent/operations ########
---- repeat 1/5 ----
run=arun_9ae338ccbac64e37a49dac4747cf7086
status=succeeded
---- repeat 2/5 ----
run=arun_ea5882eb146c4fd18e4624a46ad6a36a
status=succeeded
---- repeat 3/5 ----
run=arun_3553f7e27ced466e8b22eaa9c315450a
status=succeeded
---- repeat 4/5 ----
run=arun_df5f01ce58b34bae956fb4ccaf3d10a6
status=succeeded
---- repeat 5/5 ----
run=arun_02530e3f291d496788cd900213d32169
status=succeeded
@@@@ mistral-nemo:12b operate done


==> anc/sweep-logs/uz-mistral-nemo-12b-optimize.log <==
======== mistral-nemo:12b | optimize x 5 ========
server up with mistral-nemo:12b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=mistral-nemo:12b
######## mistral-nemo:12b | agent/query-optimization ########
---- repeat 1/5 ----
run=arun_c2d613232a1c44f99a7e4a2008fb0536
status=succeeded
---- repeat 2/5 ----
run=arun_4bea9e22eb0c4d2a8b4ed2fc09b0fc5d
status=succeeded
---- repeat 3/5 ----
run=arun_2e8f1d118b524e57ba30ba4fdfbdf361
status=succeeded
---- repeat 4/5 ----
run=arun_29063e49fb354a109c97ee9e854702d3
status=succeeded
---- repeat 5/5 ----
run=arun_d055c1cb6cbf47069b0090292913cdc7
status=succeeded
@@@@ mistral-nemo:12b optimize done


==> anc/sweep-logs/uz-mistral-nemo-12b-plan.log <==
======== mistral-nemo:12b | plan x 5 ========
server up with mistral-nemo:12b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=mistral-nemo:12b
######## mistral-nemo:12b | planning/investigation ########
---- repeat 1/5 ----
run=arun_064b75406edd4a1abee4e62eb62ede42
status=succeeded
---- repeat 2/5 ----
run=arun_8982f63e489b4ddc8523c94cac0f89a5
status=succeeded
---- repeat 3/5 ----
run=arun_255f9cb4c6c04cbbb76ec29b5a7219dc
status=succeeded
---- repeat 4/5 ----
run=arun_7dfe293db1554a9a962b84a3ec569ee3
status=succeeded
---- repeat 5/5 ----
run=arun_fee771868fc144a9945b7ce1f6bdeace
status=succeeded
@@@@ mistral-nemo:12b plan done


==> anc/sweep-logs/uz-qwen3-1.7b-analyze.log <==
======== qwen3:1.7b | analyze x 5 ========
server up with qwen3:1.7b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=qwen3:1.7b
######## qwen3:1.7b | agent/data-analysis ########
---- repeat 1/5 ----
run=arun_9e7fd78f3b1f4e4482cf39e9274ce241
status=succeeded
---- repeat 2/5 ----
run=arun_102bc8b91ba04fd1b94910d68072dc33
status=succeeded
---- repeat 3/5 ----
run=arun_baec39e09d27448caf3d8d0bef4c20a9
status=succeeded
---- repeat 4/5 ----
run=arun_f4c9cd3d3462480d8f7122b50060d80a
status=succeeded
---- repeat 5/5 ----
run=arun_fdb3a558b7664a26828ce2ac80224292
status=succeeded
@@@@ qwen3:1.7b analyze done


==> anc/sweep-logs/uz-qwen3-1.7b-assess.log <==
======== qwen3:1.7b | assess x 5 ========
server up with qwen3:1.7b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=qwen3:1.7b
######## qwen3:1.7b | agent/database-assessment ########
---- repeat 1/5 ----
run=arun_d68ffc2a7c404a12930fa671bfaa4558
status=succeeded
---- repeat 2/5 ----
run=arun_abf034a9f28242b791b10d82ab61653b
status=succeeded
---- repeat 3/5 ----
run=arun_86175c60ba704f4d9b166445ffc533e5
status=succeeded
---- repeat 4/5 ----
run=arun_b7de8f9910204fdea26267c0c05c103b
status=failed
---- repeat 5/5 ----
run=arun_ad056cc6dc334155839a456feb38aae7
status=succeeded
@@@@ qwen3:1.7b assess done


==> anc/sweep-logs/uz-qwen3-1.7b-investigate.log <==
======== qwen3:1.7b | investigate x 5 ========
server up with qwen3:1.7b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=qwen3:1.7b
######## qwen3:1.7b | agent/investigation ########
---- repeat 1/5 ----
run=arun_08b66bf4c97b4cbf8c92f993d07bb0f6
status=succeeded
---- repeat 2/5 ----
run=arun_0b633054ab1048f0ae649f62a7fb4168
status=succeeded
---- repeat 3/5 ----
run=arun_1105c1743aea428fb92ce4042fdd3175
status=succeeded
---- repeat 4/5 ----
run=arun_e4ad03cbfc9d44f5828cb226b389f317
status=succeeded
---- repeat 5/5 ----
run=arun_e0634dba225047e38e0e9e34313ab38f
status=succeeded
@@@@ qwen3:1.7b investigate done


==> anc/sweep-logs/uz-qwen3-1.7b-operate.log <==
======== qwen3:1.7b | operate x 5 ========
server up with qwen3:1.7b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=qwen3:1.7b
######## qwen3:1.7b | agent/operations ########
---- repeat 1/5 ----
run=arun_d3066b4266b646e8aaa0cce8a028c602
status=succeeded
---- repeat 2/5 ----
run=arun_0b697187231c420294567233aa5c1f7c
status=succeeded
---- repeat 3/5 ----
run=arun_d429070da6d341d28a817b2aed78d1a4
status=succeeded
---- repeat 4/5 ----
run=arun_14523186d2044b1eb1ac9b6447a0cad4
status=succeeded
---- repeat 5/5 ----
run=arun_c62f43e05f3447b48e85c86a71af1666
status=succeeded
@@@@ qwen3:1.7b operate done


==> anc/sweep-logs/uz-qwen3-1.7b-optimize.log <==
======== qwen3:1.7b | optimize x 5 ========
server up with qwen3:1.7b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=qwen3:1.7b
######## qwen3:1.7b | agent/query-optimization ########
---- repeat 1/5 ----
run=arun_1ab6160efe4a484fa8669af9081035c6
status=succeeded
---- repeat 2/5 ----
run=arun_b1e5f63008e1492ba771759793d4e294
status=succeeded
---- repeat 3/5 ----
run=arun_e50c776ae61d4896a238d1d042095d73
status=succeeded
---- repeat 4/5 ----
run=arun_1f41526ca4cf489cba7d5eb142f7dae2
status=succeeded
---- repeat 5/5 ----
run=arun_c6dbf1550ca64ed5ab1b7c2b761ca2a1
status=succeeded
@@@@ qwen3:1.7b optimize done


==> anc/sweep-logs/uz-qwen3-1.7b-plan.log <==
======== qwen3:1.7b | plan x 5 ========
server up with qwen3:1.7b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=qwen3:1.7b
######## qwen3:1.7b | planning/investigation ########
---- repeat 1/5 ----
run=arun_c17ea60e8e984dbfa4c98995a38ae34a
status=succeeded
---- repeat 2/5 ----
run=arun_4cb956dd50924cf183f3828a0f6e823a
status=succeeded
---- repeat 3/5 ----
run=arun_7e7bd78711314fd8ad58f26042ecba81
status=succeeded
---- repeat 4/5 ----
run=arun_e04216b862d74c329113cd9858ef823c
status=succeeded
---- repeat 5/5 ----
run=arun_26d7c9dbc73149e7a8e7a293448cc248
status=succeeded
@@@@ qwen3:1.7b plan done


==> anc/sweep-logs/uz-qwen3.5-2b-analyze.log <==
======== qwen3.5:2b | analyze x 5 ========
server up with qwen3.5:2b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=qwen3.5:2b
######## qwen3.5:2b | agent/data-analysis ########
---- repeat 1/5 ----
run=arun_f2469e21bcb543a3992e41c9289f3c44
status=succeeded
---- repeat 2/5 ----
run=arun_61298e3cc569439c85d33859bff5681c
status=succeeded
---- repeat 3/5 ----
run=arun_13b8a24690f245989bdbaaf984bf48eb
status=succeeded
---- repeat 4/5 ----
run=arun_2a83b977625441ec8ae0cc1d242e0a77
status=succeeded
---- repeat 5/5 ----
run=arun_ca3cabe0b4e6450b94ebf856a65ec4dc
status=succeeded
@@@@ qwen3.5:2b analyze done


==> anc/sweep-logs/uz-qwen3.5-2b-assess.log <==
======== qwen3.5:2b | assess x 5 ========
server up with qwen3.5:2b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=qwen3.5:2b
######## qwen3.5:2b | agent/database-assessment ########
---- repeat 1/5 ----
run=arun_5c1bb324240d4056971bbe2c0bbb2f96
status=succeeded
---- repeat 2/5 ----
run=arun_197a50cad90a4869909df4d6b1333fdf
status=succeeded
---- repeat 3/5 ----
run=arun_cd660d47820148cfa2231bfa718630cf
status=succeeded
---- repeat 4/5 ----
run=arun_93c3110d34324114a76ea8bbe40b0dd8
status=succeeded
---- repeat 5/5 ----
run=arun_96ed6ca05e6e4823aa1f909b254ca7a3
status=succeeded
@@@@ qwen3.5:2b assess done


==> anc/sweep-logs/uz-qwen3.5-2b-investigate.log <==
======== qwen3.5:2b | investigate x 5 ========
server up with qwen3.5:2b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=qwen3.5:2b
######## qwen3.5:2b | agent/investigation ########
---- repeat 1/5 ----
run=arun_8b35114021ba4d299871926c370c354d
status=succeeded
---- repeat 2/5 ----
run=arun_2d8afbd824a14cb4a96b03b8abe4ca7d
status=succeeded
---- repeat 3/5 ----
run=arun_2fa99765eaaf4704b2e4a7562dd97f41
status=succeeded
---- repeat 4/5 ----
run=arun_320ef3ae31f64a6d87667b545db2b821
status=succeeded
---- repeat 5/5 ----
run=arun_7810be4bb411422faa2e1126e5a347f2
status=succeeded
@@@@ qwen3.5:2b investigate done


==> anc/sweep-logs/uz-qwen3.5-2b-operate.log <==
======== qwen3.5:2b | operate x 5 ========
server up with qwen3.5:2b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=qwen3.5:2b
######## qwen3.5:2b | agent/operations ########
---- repeat 1/5 ----
run=arun_0638d28986a847cd9239580b6ef54c89
status=succeeded
---- repeat 2/5 ----
run=arun_6b54f501ca3f49cbb51505828504681f
status=succeeded
---- repeat 3/5 ----
run=arun_146ab267621745da94f9864d7370fbb9
status=succeeded
---- repeat 4/5 ----
run=arun_e3ec2e77e51f4c5682226b07d558d339
status=succeeded
---- repeat 5/5 ----
run=arun_9b5af2a1885140bfae6c29c4d10e3ec6
status=succeeded
@@@@ qwen3.5:2b operate done


==> anc/sweep-logs/uz-qwen3.5-2b-optimize.log <==
======== qwen3.5:2b | optimize x 5 ========
server up with qwen3.5:2b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=qwen3.5:2b
######## qwen3.5:2b | agent/query-optimization ########
---- repeat 1/5 ----
run=arun_8c3f3784a4b840c3aacb42d99e71e8e8
status=succeeded
---- repeat 2/5 ----
run=arun_2df21eb8eeb44e85a748e6fa4eca314e
status=succeeded
---- repeat 3/5 ----
run=arun_50c9e7eecea848dfbfa895d799e21986
status=failed
---- repeat 4/5 ----
run=arun_a528fcd89f0c4c5388eb3f82399345e5
status=succeeded
---- repeat 5/5 ----
run=arun_0e39e097503b4d80919ca73c7c099688
status=succeeded
@@@@ qwen3.5:2b optimize done


==> anc/sweep-logs/uz-qwen3.5-2b-plan.log <==
======== qwen3.5:2b | plan x 5 ========
server up with qwen3.5:2b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=qwen3.5:2b
######## qwen3.5:2b | planning/investigation ########
---- repeat 1/5 ----
run=arun_7b42313bce584ab5bc4e5b319b5acebe
status=failed
---- repeat 2/5 ----
run=arun_f6678168de424fc6b180ffbf5bd5140b
status=failed
---- repeat 3/5 ----
run=arun_820427e30bb1498e9ec21ea93b4d2bfd
status=failed
---- repeat 4/5 ----
run=arun_5cf810e9d32643288d57218e189a2b37
status=failed
---- repeat 5/5 ----
run=arun_901f2f0f6368424cb25beb8bf7ca1687
status=failed
@@@@ qwen3.5:2b plan done


==> anc/sweep-logs/y3-granite3.3-8b-analyze.log <==
======== granite3.3:8b | analyze x 5 ========
server up with granite3.3:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=granite3.3:8b
######## granite3.3:8b | agent/data-analysis ########
---- repeat 1/5 ----
no run started: {"error":"The model \"granite3.3:8b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. Configure a different model and start the run again.","missing":["toolCalling","structuredOutput","streaming"],"disproved":["stream
---- repeat 2/5 ----
no run started: {"error":"The model \"granite3.3:8b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. Configure a different model and start the run again.","missing":["toolCalling","structuredOutput","streaming"],"disproved":["stream
---- repeat 3/5 ----
no run started: {"error":"The model \"granite3.3:8b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. Configure a different model and start the run again.","missing":["toolCalling","structuredOutput","streaming"],"disproved":["stream
---- repeat 4/5 ----
run=arun_04de3571e3834fbd9937d0f436b17af6
status=succeeded
---- repeat 5/5 ----
run=arun_4b6b224c91214f8f9a193df3a11246dd
status=succeeded
@@@@ granite3.3:8b analyze done


==> anc/sweep-logs/y3-granite3.3-8b-assess.log <==
======== granite3.3:8b | assess x 5 ========
server up with granite3.3:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=granite3.3:8b
######## granite3.3:8b | agent/database-assessment ########
---- repeat 1/5 ----
no run started: {"error":"The model \"granite3.3:8b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. Configure a different model and start the run again.","missing":["toolCalling","structuredOutput","streaming"],"disproved":["stream
---- repeat 2/5 ----
no run started: {"error":"The model \"granite3.3:8b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. Configure a different model and start the run again.","missing":["toolCalling","structuredOutput","streaming"],"disproved":["stream
---- repeat 3/5 ----
no run started: {"error":"The model \"granite3.3:8b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. Configure a different model and start the run again.","missing":["toolCalling","structuredOutput","streaming"],"disproved":["stream
---- repeat 4/5 ----
no run started: {"error":"The model \"granite3.3:8b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. Configure a different model and start the run again.","missing":["toolCalling","structuredOutput","streaming"],"disproved":["stream
---- repeat 5/5 ----
no run started: {"error":"The model \"granite3.3:8b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. Configure a different model and start the run again.","missing":["toolCalling","structuredOutput","streaming"],"disproved":["stream
@@@@ granite3.3:8b assess done


==> anc/sweep-logs/y3-granite3.3-8b-investigate.log <==
======== granite3.3:8b | investigate x 5 ========
server up with granite3.3:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=granite3.3:8b
######## granite3.3:8b | agent/investigation ########
---- repeat 1/5 ----
no run started: {"error":"The model \"granite3.3:8b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. Configure a different model and start the run again.","missing":["toolCalling","structuredOutput","streaming"],"disproved":["stream
---- repeat 2/5 ----
run=arun_3558028eed3641fe9d21cb30992839f4
status=succeeded
---- repeat 3/5 ----
run=arun_eed80c1865174d1eb3197a241bb97de9
status=succeeded
---- repeat 4/5 ----
run=arun_d7ff04097ed94e818035530fb7cf2a65
status=succeeded
---- repeat 5/5 ----
run=arun_8fd4d29a2fb749f7a8134bd168d97793
status=succeeded
@@@@ granite3.3:8b investigate done


==> anc/sweep-logs/y3-granite3.3-8b-operate.log <==
======== granite3.3:8b | operate x 5 ========
server up with granite3.3:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=granite3.3:8b
######## granite3.3:8b | agent/operations ########
---- repeat 1/5 ----
no run started: {"error":"The model \"granite3.3:8b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. Configure a different model and start the run again.","missing":["toolCalling","structuredOutput","streaming"],"disproved":["stream
---- repeat 2/5 ----
no run started: {"error":"The model \"granite3.3:8b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. Configure a different model and start the run again.","missing":["toolCalling","structuredOutput","streaming"],"disproved":["stream
---- repeat 3/5 ----
no run started: {"error":"The model \"granite3.3:8b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. Configure a different model and start the run again.","missing":["toolCalling","structuredOutput","streaming"],"disproved":["stream
---- repeat 4/5 ----
run=arun_dd3b3dcbd7864fb5a9d7589f8c63806e
status=succeeded
---- repeat 5/5 ----
run=arun_2de7c142edd941c886b5e77a1bbebb5d
status=succeeded
@@@@ granite3.3:8b operate done


==> anc/sweep-logs/y3-granite3.3-8b-optimize.log <==
======== granite3.3:8b | optimize x 5 ========
server up with granite3.3:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=granite3.3:8b
######## granite3.3:8b | agent/query-optimization ########
---- repeat 1/5 ----
no run started: {"error":"The model \"granite3.3:8b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. Configure a different model and start the run again.","missing":["toolCalling","structuredOutput","streaming"],"disproved":["stream
---- repeat 2/5 ----
no run started: {"error":"The model \"granite3.3:8b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. Configure a different model and start the run again.","missing":["toolCalling","structuredOutput","streaming"],"disproved":["stream
---- repeat 3/5 ----
no run started: {"error":"The model \"granite3.3:8b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. Configure a different model and start the run again.","missing":["toolCalling","structuredOutput","streaming"],"disproved":["stream
---- repeat 4/5 ----
no run started: {"error":"The model \"granite3.3:8b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. Configure a different model and start the run again.","missing":["toolCalling","structuredOutput","streaming"],"disproved":["stream
---- repeat 5/5 ----
no run started: {"error":"The model \"granite3.3:8b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. Configure a different model and start the run again.","missing":["toolCalling","structuredOutput","streaming"],"disproved":["stream
@@@@ granite3.3:8b optimize done


==> anc/sweep-logs/y3-granite3.3-8b-plan.log <==
======== granite3.3:8b | plan x 5 ========
server up with granite3.3:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=granite3.3:8b
######## granite3.3:8b | planning/investigation ########
---- repeat 1/5 ----
run=arun_8e988549cafd4c758bb30bfc7428eeaa
status=succeeded
---- repeat 2/5 ----
run=arun_2d23d8fe99614dd39dd02d635679d64b
status=succeeded
---- repeat 3/5 ----
run=arun_8e0ab36bb66e416d818faf6eefb7d2ad
status=succeeded
---- repeat 4/5 ----
run=arun_2a657ed18ef8409aa805a1f5f2c4a3e0
status=succeeded
---- repeat 5/5 ----
run=arun_a560b3bd75d14be48c72227ef5fd83b6
status=succeeded
@@@@ granite3.3:8b plan done


==> anc/sweep-logs/y3-llama3.2-3b-analyze.log <==
======== llama3.2:3b | analyze x 5 ========
server up with llama3.2:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=llama3.2:3b
######## llama3.2:3b | agent/data-analysis ########
---- repeat 1/5 ----
run=arun_661bb8412f9f4c89803d113f55b56af8
status=failed
---- repeat 2/5 ----
run=arun_9040cd51d5bf462ab5418529604aadb1
status=succeeded
---- repeat 3/5 ----
run=arun_b9fbafbeeb2e49399cae87855a79e9a7
status=succeeded
---- repeat 4/5 ----
run=arun_d5e805d73a7444968df7cb156f38ddd5
status=succeeded
---- repeat 5/5 ----
run=arun_0bad054cca9244ce80f40db7bb69a2ee
status=succeeded
@@@@ llama3.2:3b analyze done


==> anc/sweep-logs/y3-llama3.2-3b-assess.log <==
======== llama3.2:3b | assess x 5 ========
server up with llama3.2:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=llama3.2:3b
######## llama3.2:3b | agent/database-assessment ########
---- repeat 1/5 ----
run=arun_82ff5837e8f14bd3ae4efdbe0c891b52
status=failed
---- repeat 2/5 ----
no run started: {"error":"The model \"llama3.2:3b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
---- repeat 3/5 ----
run=arun_d61cd7390dfa4c7283ed64e55c0f4a4b
status=succeeded
---- repeat 4/5 ----
run=arun_660848c3c1964baf908f140bd87d6103
status=succeeded
---- repeat 5/5 ----
run=arun_cc7e7fa5084149c59d4c253de267f17a
status=succeeded
@@@@ llama3.2:3b assess done


==> anc/sweep-logs/y3-llama3.2-3b-investigate.log <==
======== llama3.2:3b | investigate x 5 ========
server up with llama3.2:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=llama3.2:3b
######## llama3.2:3b | agent/investigation ########
---- repeat 1/5 ----
run=arun_22f3d9af711646d7a7b45af44b926151
status=succeeded
---- repeat 2/5 ----
run=arun_dfa3dc19d6444f228f01a8bb8c9b4dc9
status=succeeded
---- repeat 3/5 ----
run=arun_092a22cc274744e4b9b9a039ce1fa716
status=failed
---- repeat 4/5 ----
run=arun_a34f3f00692641cf804e55d0cbda2194
status=succeeded
---- repeat 5/5 ----
run=arun_39815519582b493e87e685e9dd88385d
status=succeeded
@@@@ llama3.2:3b investigate done


==> anc/sweep-logs/y3-llama3.2-3b-operate.log <==
======== llama3.2:3b | operate x 5 ========
server up with llama3.2:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=llama3.2:3b
######## llama3.2:3b | agent/operations ########
---- repeat 1/5 ----
run=arun_602ad061a1ee492e86e6331fa7ca8671
status=succeeded
---- repeat 2/5 ----
run=arun_96a5e0a08d4145269422addd85284f1a
status=succeeded
---- repeat 3/5 ----
run=arun_ead43a8bc7fe4700b34ed38c1fb6ee59
status=succeeded
---- repeat 4/5 ----
run=arun_1dcbfd72fd16439792e2067e69566ed0
status=succeeded
---- repeat 5/5 ----
run=arun_5880b1c2b9f843ec8e43ca7bac9711f9
status=succeeded
@@@@ llama3.2:3b operate done


==> anc/sweep-logs/y3-llama3.2-3b-optimize.log <==
======== llama3.2:3b | optimize x 5 ========
server up with llama3.2:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=llama3.2:3b
######## llama3.2:3b | agent/query-optimization ########
---- repeat 1/5 ----
run=arun_8fc5f5f3426145ef83515053382c1491
status=succeeded
---- repeat 2/5 ----
run=arun_3292426742b94f229f90c385245f03fc
status=succeeded
---- repeat 3/5 ----
run=arun_2fb17b4f64634baf9f7007dc64bea913
status=succeeded
---- repeat 4/5 ----
run=arun_b8e74086d39b467c819f328bd0377326
status=succeeded
---- repeat 5/5 ----
run=arun_40bafb8271524de4a091ba613c5820c1
status=failed
@@@@ llama3.2:3b optimize done


==> anc/sweep-logs/y3-llama3.2-3b-plan.log <==
======== llama3.2:3b | plan x 5 ========
server up with llama3.2:3b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=llama3.2:3b
######## llama3.2:3b | planning/investigation ########
---- repeat 1/5 ----
run=arun_8e4a789bdd7142ddace2bff666e8a7c0
status=succeeded
---- repeat 2/5 ----
run=arun_d6f949f7e2e94fc9994d1b1411ddf9ad
status=succeeded
---- repeat 3/5 ----
run=arun_f35b381761544cdb960aaa7b43beea73
status=succeeded
---- repeat 4/5 ----
run=arun_2ed73f03d2844953adbc01d9998fcd63
status=succeeded
---- repeat 5/5 ----
run=arun_fc1ea9aa99a34fafa46ea9605a294498
status=succeeded
@@@@ llama3.2:3b plan done


==> anc/sweep-logs/y3-mistral-7b-analyze.log <==
======== mistral:7b | analyze x 5 ========
server up with mistral:7b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=mistral:7b
######## mistral:7b | agent/data-analysis ########
---- repeat 1/5 ----
run=arun_1845526aaea846a2b006f4f54adcd8cc
status=succeeded
---- repeat 2/5 ----
run=arun_4096eaa6d40343e5837521c622f34b27
status=succeeded
---- repeat 3/5 ----
run=arun_8aa0a6cfccb844fd8af0ecbc4202dc5d
status=succeeded
---- repeat 4/5 ----
run=arun_41ae75da955345c3a50b6f870e4d6714
status=succeeded
---- repeat 5/5 ----
run=arun_37951c59920944eaab4370fe12292c1e
status=succeeded
@@@@ mistral:7b analyze done


==> anc/sweep-logs/y3-mistral-7b-assess.log <==
======== mistral:7b | assess x 5 ========
server up with mistral:7b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=mistral:7b
######## mistral:7b | agent/database-assessment ########
---- repeat 1/5 ----
run=arun_13c579274ce54562968a1d68f84dfe74
status=succeeded
---- repeat 2/5 ----
run=arun_04366203f80e4b46b1954e6cf4c09088
status=succeeded
---- repeat 3/5 ----
run=arun_fdcd9fb504ef4b2995d4af489c438fcc
status=succeeded
---- repeat 4/5 ----
run=arun_d1daef7865ad45e28dd666bb245662c6
status=succeeded
---- repeat 5/5 ----
run=arun_801e912dd70e43128443739a748eb7f4
status=succeeded
@@@@ mistral:7b assess done


==> anc/sweep-logs/y3-mistral-7b-investigate.log <==
======== mistral:7b | investigate x 5 ========
server up with mistral:7b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=mistral:7b
######## mistral:7b | agent/investigation ########
---- repeat 1/5 ----
run=arun_1a6484a7ce02491491f918465ccb6e7a
status=succeeded
---- repeat 2/5 ----
run=arun_71fb5dc971c14e4e8e60568b50e43718
status=succeeded
---- repeat 3/5 ----
run=arun_d83c885cdc2141d79128bc908726b248
status=succeeded
---- repeat 4/5 ----
run=arun_728ec48e20bd4bcda4af68e96f22d621
status=succeeded
---- repeat 5/5 ----
run=arun_87a31b2a9e2644528b6d67975c20eca5
status=succeeded
@@@@ mistral:7b investigate done


==> anc/sweep-logs/y3-mistral-7b-operate.log <==
======== mistral:7b | operate x 5 ========
server up with mistral:7b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=mistral:7b
######## mistral:7b | agent/operations ########
---- repeat 1/5 ----
run=arun_5672df5abb424643812e26b77c3e07df
status=succeeded
---- repeat 2/5 ----
run=arun_9eed3e61321c407cb7434a995e3eec30
status=succeeded
---- repeat 3/5 ----
run=arun_ff2048acd44646eca43d03eee540a6f3
status=succeeded
---- repeat 4/5 ----
run=arun_b8b080d4cfbd40978bcdaf711195b2bf
status=succeeded
---- repeat 5/5 ----
run=arun_5c4d1afcfc344f188f8798a7f245792d
status=succeeded
@@@@ mistral:7b operate done


==> anc/sweep-logs/y3-mistral-7b-optimize.log <==
======== mistral:7b | optimize x 5 ========
server up with mistral:7b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=mistral:7b
######## mistral:7b | agent/query-optimization ########
---- repeat 1/5 ----
run=arun_8d927ee60ae2473382706742faf121de
status=succeeded
---- repeat 2/5 ----
run=arun_552819e7dcf44febb46c990c8ada3b02
status=succeeded
---- repeat 3/5 ----
run=arun_c9358de6f8bd4964bb2d096486153d1a
status=succeeded
---- repeat 4/5 ----
run=arun_6d07aa7cbb1f497db02d40e553f31512
status=succeeded
---- repeat 5/5 ----
run=arun_97c9f03bab144fa4ab4a798f784b3b3b
status=succeeded
@@@@ mistral:7b optimize done


==> anc/sweep-logs/y3-mistral-7b-plan.log <==
======== mistral:7b | plan x 5 ========
server up with mistral:7b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=mistral:7b
######## mistral:7b | planning/investigation ########
---- repeat 1/5 ----
run=arun_4d7b985dd47d42e48c827b38c14f617b
status=succeeded
---- repeat 2/5 ----
run=arun_dbdef9bad79645abacd5944d10d2b8fe
status=succeeded
---- repeat 3/5 ----
run=arun_a1de49a7940749b8bf4d6909e5e0ee36
status=succeeded
---- repeat 4/5 ----
run=arun_3a6909a1d7c24f8ab80f8b65104fed41
status=succeeded
---- repeat 5/5 ----
run=arun_969afad7237944c6bbff2602e4fa4ab0
status=succeeded
@@@@ mistral:7b plan done


==> anc/sweep-logs/y3-mistral-small3.1-24b-analyze.log <==
======== mistral-small3.1:24b | analyze x 5 ========
server up with mistral-small3.1:24b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=mistral-small3.1:24b
######## mistral-small3.1:24b | agent/data-analysis ########
---- repeat 1/5 ----
run=arun_68f366a564334fb1bf029c029bcc4472
status=succeeded
---- repeat 2/5 ----
run=arun_1082f8bbf4c447fda8f857972337c845
status=succeeded
---- repeat 3/5 ----
run=arun_13796319003643b1bfda80b04a444a66
status=succeeded
---- repeat 4/5 ----
run=arun_b6b21e6fd68b41d694f6434594e08b70
status=succeeded
---- repeat 5/5 ----
run=arun_8ee444591d594442a964b184fdb126a9
status=succeeded
@@@@ mistral-small3.1:24b analyze done


==> anc/sweep-logs/y3-mistral-small3.1-24b-assess.log <==
======== mistral-small3.1:24b | assess x 5 ========
server up with mistral-small3.1:24b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=mistral-small3.1:24b
######## mistral-small3.1:24b | agent/database-assessment ########
---- repeat 1/5 ----
run=arun_bdd8ee88c050451ea92238d8bde829a9
status=succeeded
---- repeat 2/5 ----
run=arun_809122752acc422b95e0dd9b8052e3f0
status=succeeded
---- repeat 3/5 ----
run=arun_f5ae0379b1d645cbba896c9a95353c06
status=succeeded
---- repeat 4/5 ----
run=arun_b679aa6c5b1b4d85affb525d5f47c8f7
status=succeeded
---- repeat 5/5 ----
run=arun_5d88aee4f0c749e58966e22a22583681
status=succeeded
@@@@ mistral-small3.1:24b assess done


==> anc/sweep-logs/y3-mistral-small3.1-24b-investigate.log <==
======== mistral-small3.1:24b | investigate x 5 ========
server up with mistral-small3.1:24b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=mistral-small3.1:24b
######## mistral-small3.1:24b | agent/investigation ########
---- repeat 1/5 ----
run=arun_86dcc521de03424c9674aaf72341c7af
status=succeeded
---- repeat 2/5 ----
run=arun_d7a5306ebcd4476daca9763c3efcced2
status=succeeded
---- repeat 3/5 ----
run=arun_f0fc9c02047b45d5b7d3fc4120aad125
status=succeeded
---- repeat 4/5 ----
run=arun_1fd978d8b4f742d0a0722b1a43eed7e6
status=succeeded
---- repeat 5/5 ----
run=arun_bb2bf641a1364e41bc3182eae6b4b52b
status=succeeded
@@@@ mistral-small3.1:24b investigate done


==> anc/sweep-logs/y3-mistral-small3.1-24b-operate.log <==
======== mistral-small3.1:24b | operate x 5 ========
server up with mistral-small3.1:24b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=mistral-small3.1:24b
######## mistral-small3.1:24b | agent/operations ########
---- repeat 1/5 ----
run=arun_ddc2b54892634400a2caf258cb0ca723
status=succeeded
---- repeat 2/5 ----
run=arun_3f295fee2dca4051a57dc73fb1c11bf0
status=succeeded
---- repeat 3/5 ----
run=arun_fea6e1b9b62440c2848e609f24f0784c
status=succeeded
---- repeat 4/5 ----
run=arun_eb5a10aac484459e852280d1d1a631a4
status=succeeded
---- repeat 5/5 ----
run=arun_c41914da8d874b8b8ef2bfd070538806
status=succeeded
@@@@ mistral-small3.1:24b operate done


==> anc/sweep-logs/y3-mistral-small3.1-24b-optimize.log <==
======== mistral-small3.1:24b | optimize x 5 ========
server up with mistral-small3.1:24b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=mistral-small3.1:24b
######## mistral-small3.1:24b | agent/query-optimization ########
---- repeat 1/5 ----
run=arun_d64cd5b14d5d4cc5b9755f5583ea5731
status=succeeded
---- repeat 2/5 ----
run=arun_7bcbe418b19b47eaa1a56d65c8039caf
status=succeeded
---- repeat 3/5 ----
run=arun_9164b314e12c4895a69f8da8dfb4ae6d
status=succeeded
---- repeat 4/5 ----
run=arun_06636b9b02c2476682512ba8eaa04b31
status=succeeded
---- repeat 5/5 ----
run=arun_a733963c442641c4a82b333b95bbad51
status=succeeded
@@@@ mistral-small3.1:24b optimize done


==> anc/sweep-logs/y3-mistral-small3.1-24b-plan.log <==
======== mistral-small3.1:24b | plan x 5 ========
server up with mistral-small3.1:24b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=mistral-small3.1:24b
######## mistral-small3.1:24b | planning/investigation ########
---- repeat 1/5 ----
run=arun_1ad66e9a5fc4406d8b72052767c1bdb6
status=succeeded
---- repeat 2/5 ----
run=arun_5bf26573c54d4381b609be8f752fb8ba
status=succeeded
---- repeat 3/5 ----
run=arun_3cd02446ab4a4ec5a18d813c07533ad2
status=succeeded
---- repeat 4/5 ----
run=arun_0dd4e6f25e16496698a7bbab88790b13
status=succeeded
---- repeat 5/5 ----
run=arun_9c99a58e86584cd38ff697b3b07a7d48
status=succeeded
@@@@ mistral-small3.1:24b plan done


==> anc/sweep-logs/y3-olmo-3-7b-analyze.log <==
======== olmo-3:7b | analyze x 5 ========
server up with olmo-3:7b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=olmo-3:7b
######## olmo-3:7b | agent/data-analysis ########
---- repeat 1/5 ----
no run started: {"error":"The model \"olmo-3:7b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. The endpoint refused the tool request with HTTP 400: registry.ollama.ai/library/olmo-3:7b does not support tools. Configure a different
---- repeat 2/5 ----
no run started: {"error":"The model \"olmo-3:7b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. The endpoint refused the tool request with HTTP 400: registry.ollama.ai/library/olmo-3:7b does not support tools. Configure a different
---- repeat 3/5 ----
no run started: {"error":"The model \"olmo-3:7b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. The endpoint refused the tool request with HTTP 400: registry.ollama.ai/library/olmo-3:7b does not support tools. Configure a different
---- repeat 4/5 ----
no run started: {"error":"The model \"olmo-3:7b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. The endpoint refused the tool request with HTTP 400: registry.ollama.ai/library/olmo-3:7b does not support tools. Configure a different
---- repeat 5/5 ----
no run started: {"error":"The model \"olmo-3:7b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. The endpoint refused the tool request with HTTP 400: registry.ollama.ai/library/olmo-3:7b does not support tools. Configure a different
@@@@ olmo-3:7b analyze done


==> anc/sweep-logs/y3-olmo-3-7b-assess.log <==
======== olmo-3:7b | assess x 5 ========
server up with olmo-3:7b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=olmo-3:7b
######## olmo-3:7b | agent/database-assessment ########
---- repeat 1/5 ----
no run started: {"error":"The model \"olmo-3:7b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. The endpoint refused the tool request with HTTP 400: registry.ollama.ai/library/olmo-3:7b does not support tools. Configure a different
---- repeat 2/5 ----
no run started: {"error":"The model \"olmo-3:7b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. The endpoint refused the tool request with HTTP 400: registry.ollama.ai/library/olmo-3:7b does not support tools. Configure a different
---- repeat 3/5 ----
no run started: {"error":"The model \"olmo-3:7b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. The endpoint refused the tool request with HTTP 400: registry.ollama.ai/library/olmo-3:7b does not support tools. Configure a different
---- repeat 4/5 ----
no run started: {"error":"The model \"olmo-3:7b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. The endpoint refused the tool request with HTTP 400: registry.ollama.ai/library/olmo-3:7b does not support tools. Configure a different
---- repeat 5/5 ----
no run started: {"error":"The model \"olmo-3:7b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. The endpoint refused the tool request with HTTP 400: registry.ollama.ai/library/olmo-3:7b does not support tools. Configure a different
@@@@ olmo-3:7b assess done


==> anc/sweep-logs/y3-olmo-3-7b-investigate.log <==
======== olmo-3:7b | investigate x 5 ========
server up with olmo-3:7b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=olmo-3:7b
######## olmo-3:7b | agent/investigation ########
---- repeat 1/5 ----
no run started: {"error":"The model \"olmo-3:7b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. The endpoint refused the tool request with HTTP 400: registry.ollama.ai/library/olmo-3:7b does not support tools. Configure a different
---- repeat 2/5 ----
no run started: {"error":"The model \"olmo-3:7b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. The endpoint refused the tool request with HTTP 400: registry.ollama.ai/library/olmo-3:7b does not support tools. Configure a different
---- repeat 3/5 ----
no run started: {"error":"The model \"olmo-3:7b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. The endpoint refused the tool request with HTTP 400: registry.ollama.ai/library/olmo-3:7b does not support tools. Configure a different
---- repeat 4/5 ----
no run started: {"error":"The model \"olmo-3:7b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. The endpoint refused the tool request with HTTP 400: registry.ollama.ai/library/olmo-3:7b does not support tools. Configure a different
---- repeat 5/5 ----
no run started: {"error":"The model \"olmo-3:7b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. The endpoint refused the tool request with HTTP 400: registry.ollama.ai/library/olmo-3:7b does not support tools. Configure a different
@@@@ olmo-3:7b investigate done


==> anc/sweep-logs/y3-olmo-3-7b-operate.log <==
======== olmo-3:7b | operate x 5 ========
server up with olmo-3:7b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=olmo-3:7b
######## olmo-3:7b | agent/operations ########
---- repeat 1/5 ----
no run started: {"error":"The model \"olmo-3:7b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. The endpoint refused the tool request with HTTP 400: registry.ollama.ai/library/olmo-3:7b does not support tools. Configure a different
---- repeat 2/5 ----
no run started: {"error":"The model \"olmo-3:7b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. The endpoint refused the tool request with HTTP 400: registry.ollama.ai/library/olmo-3:7b does not support tools. Configure a different
---- repeat 3/5 ----
no run started: {"error":"The model \"olmo-3:7b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. The endpoint refused the tool request with HTTP 400: registry.ollama.ai/library/olmo-3:7b does not support tools. Configure a different
---- repeat 4/5 ----
no run started: {"error":"The model \"olmo-3:7b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. The endpoint refused the tool request with HTTP 400: registry.ollama.ai/library/olmo-3:7b does not support tools. Configure a different
---- repeat 5/5 ----
no run started: {"error":"The model \"olmo-3:7b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. The endpoint refused the tool request with HTTP 400: registry.ollama.ai/library/olmo-3:7b does not support tools. Configure a different
@@@@ olmo-3:7b operate done


==> anc/sweep-logs/y3-olmo-3-7b-optimize.log <==
======== olmo-3:7b | optimize x 5 ========
server up with olmo-3:7b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=olmo-3:7b
######## olmo-3:7b | agent/query-optimization ########
---- repeat 1/5 ----
no run started: {"error":"The model \"olmo-3:7b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. The endpoint refused the tool request with HTTP 400: registry.ollama.ai/library/olmo-3:7b does not support tools. Configure a different
---- repeat 2/5 ----
no run started: {"error":"The model \"olmo-3:7b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. The endpoint refused the tool request with HTTP 400: registry.ollama.ai/library/olmo-3:7b does not support tools. Configure a different
---- repeat 3/5 ----
no run started: {"error":"The model \"olmo-3:7b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. The endpoint refused the tool request with HTTP 400: registry.ollama.ai/library/olmo-3:7b does not support tools. Configure a different
---- repeat 4/5 ----
no run started: {"error":"The model \"olmo-3:7b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. The endpoint refused the tool request with HTTP 400: registry.ollama.ai/library/olmo-3:7b does not support tools. Configure a different
---- repeat 5/5 ----
no run started: {"error":"The model \"olmo-3:7b\" (ollama) cannot drive an agent run: the capability probe could not establish tool calling, schema-valid tool arguments, streaming. The endpoint refused the tool request with HTTP 400: registry.ollama.ai/library/olmo-3:7b does not support tools. Configure a different
@@@@ olmo-3:7b optimize done


==> anc/sweep-logs/y3-olmo-3-7b-plan.log <==
======== olmo-3:7b | plan x 5 ========
server up with olmo-3:7b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=olmo-3:7b
######## olmo-3:7b | planning/investigation ########
---- repeat 1/5 ----
run=arun_e876e8d5cca448b3927ad5ccc933e3c7
status=succeeded
---- repeat 2/5 ----
run=arun_2c9ff2cdcaa143259e75ba49a3308a4c
status=succeeded
---- repeat 3/5 ----
run=arun_f840a095b5b449959247abbaeb4f1592
status=succeeded
---- repeat 4/5 ----
run=arun_c926992c67c6479480fbadc01f6e454e
status=succeeded
---- repeat 5/5 ----
run=arun_f775ffbd4ad44ef494e39e64dae27500
status=succeeded
@@@@ olmo-3:7b plan done


==> anc/sweep-logs/y3-phi4-mini-3.8b-analyze.log <==
======== phi4-mini:3.8b | analyze x 5 ========
server up with phi4-mini:3.8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=phi4-mini:3.8b
######## phi4-mini:3.8b | agent/data-analysis ########
---- repeat 1/5 ----
run=arun_7a1e45348ec840d59145547b994c30a8
status=succeeded
---- repeat 2/5 ----
run=arun_e0bb5ead303f49ebb0cee37e8bd8a542
status=succeeded
---- repeat 3/5 ----
run=arun_283053c222914a6f859ba1d8e18f48d2
status=succeeded
---- repeat 4/5 ----
run=arun_570b9ba86dd34d9194781ae288672061
status=succeeded
---- repeat 5/5 ----
run=arun_1263d3ee627945e987a576831971cf13
status=succeeded
@@@@ phi4-mini:3.8b analyze done


==> anc/sweep-logs/y3-phi4-mini-3.8b-assess.log <==
======== phi4-mini:3.8b | assess x 5 ========
server up with phi4-mini:3.8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=phi4-mini:3.8b
######## phi4-mini:3.8b | agent/database-assessment ########
---- repeat 1/5 ----
run=arun_73f9b57aaff6429599db10a5e8ba1650
status=succeeded
---- repeat 2/5 ----
run=arun_69bfc80ede1841508b82e4173f6aaaef
status=succeeded
---- repeat 3/5 ----
run=arun_8a991770a5d04ef886998cb2c7b7993e
status=succeeded
---- repeat 4/5 ----
run=arun_978f4259c6b44952aa4d465e41ed4180
status=succeeded
---- repeat 5/5 ----
run=arun_8e04f13c624842ee8302e516f275e25a
status=succeeded
@@@@ phi4-mini:3.8b assess done


==> anc/sweep-logs/y3-phi4-mini-3.8b-investigate.log <==
======== phi4-mini:3.8b | investigate x 5 ========
server up with phi4-mini:3.8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=phi4-mini:3.8b
######## phi4-mini:3.8b | agent/investigation ########
---- repeat 1/5 ----
run=arun_c69c5b86f83f48cf9823155a08162ddd
status=succeeded
---- repeat 2/5 ----
run=arun_a618a29c04ba4942ab0cc8c123df6c6f
status=succeeded
---- repeat 3/5 ----
run=arun_3bca8556bdf94f40a2f3e09d2a15add1
status=succeeded
---- repeat 4/5 ----
run=arun_52161c882b2f487ab29b9fabd66eee6f
status=succeeded
---- repeat 5/5 ----
run=arun_d7e2282b90b54c29bea27db7215c9cf6
status=succeeded
@@@@ phi4-mini:3.8b investigate done


==> anc/sweep-logs/y3-phi4-mini-3.8b-operate.log <==
======== phi4-mini:3.8b | operate x 5 ========
server up with phi4-mini:3.8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=phi4-mini:3.8b
######## phi4-mini:3.8b | agent/operations ########
---- repeat 1/5 ----
run=arun_bd5e939aa396441f921bad777c0638d1
status=succeeded
---- repeat 2/5 ----
run=arun_a58d43313d9c4aa08c12bb7ab3e3e851
status=succeeded
---- repeat 3/5 ----
run=arun_331376a9897e49f18c0a4a802cb29935
status=succeeded
---- repeat 4/5 ----
run=arun_579b61e0638347e4b82fa5c14fb0709f
status=succeeded
---- repeat 5/5 ----
run=arun_fffcc711920e47ddbf7d317cc8a35fa6
status=succeeded
@@@@ phi4-mini:3.8b operate done


==> anc/sweep-logs/y3-phi4-mini-3.8b-optimize.log <==
======== phi4-mini:3.8b | optimize x 5 ========
server up with phi4-mini:3.8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=phi4-mini:3.8b
######## phi4-mini:3.8b | agent/query-optimization ########
---- repeat 1/5 ----
run=arun_0b58fb9a6dc844c78ec057e094f04d3a
status=succeeded
---- repeat 2/5 ----
run=arun_fae846994ab94802b5fccfee80b4c65c
status=succeeded
---- repeat 3/5 ----
run=arun_98fdb9607d1f4354ae58038af167869e
status=succeeded
---- repeat 4/5 ----
run=arun_d5249142e72f48929553316eb49e8dfd
status=succeeded
---- repeat 5/5 ----
run=arun_65bd4ef77c3849eeb04e4b381540eb13
status=succeeded
@@@@ phi4-mini:3.8b optimize done


==> anc/sweep-logs/y3-phi4-mini-3.8b-plan.log <==
======== phi4-mini:3.8b | plan x 5 ========
server up with phi4-mini:3.8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=phi4-mini:3.8b
######## phi4-mini:3.8b | planning/investigation ########
---- repeat 1/5 ----
run=arun_4e302288fee34afaa65c444c015b9330
status=succeeded
---- repeat 2/5 ----
run=arun_f899f3a31629467d8bacb0618240bc49
status=succeeded
---- repeat 3/5 ----
run=arun_d3dd7951ed8045b3b15ff6faf7d49924
status=succeeded
---- repeat 4/5 ----
run=arun_d003776ace184890ab1709c9a3c03cea
status=succeeded
---- repeat 5/5 ----
run=arun_c5c76a3c2b6349abaa3db3df2c6f82c9
status=succeeded
@@@@ phi4-mini:3.8b plan done


==> anc/sweep-logs/y3-qwen2-7b-analyze.log <==
======== qwen2:7b | analyze x 5 ========
server up with qwen2:7b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=qwen2:7b
######## qwen2:7b | agent/data-analysis ########
---- repeat 1/5 ----
no run started: {"error":"The model \"qwen2:7b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
---- repeat 2/5 ----
no run started: {"error":"The model \"qwen2:7b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
---- repeat 3/5 ----
no run started: {"error":"The model \"qwen2:7b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
---- repeat 4/5 ----
no run started: {"error":"The model \"qwen2:7b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
---- repeat 5/5 ----
run=arun_5a5d56bf5dde4c7fbe6ae885cabfb73d
status=succeeded
@@@@ qwen2:7b analyze done


==> anc/sweep-logs/y3-qwen2-7b-assess.log <==
======== qwen2:7b | assess x 5 ========
server up with qwen2:7b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=qwen2:7b
######## qwen2:7b | agent/database-assessment ########
---- repeat 1/5 ----
no run started: {"error":"The model \"qwen2:7b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
---- repeat 2/5 ----
no run started: {"error":"The model \"qwen2:7b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
---- repeat 3/5 ----
no run started: {"error":"The model \"qwen2:7b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
---- repeat 4/5 ----
no run started: {"error":"The model \"qwen2:7b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
---- repeat 5/5 ----
no run started: {"error":"The model \"qwen2:7b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
@@@@ qwen2:7b assess done


==> anc/sweep-logs/y3-qwen2-7b-investigate.log <==
======== qwen2:7b | investigate x 5 ========
server up with qwen2:7b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=qwen2:7b
######## qwen2:7b | agent/investigation ########
---- repeat 1/5 ----
no run started: {"error":"The model \"qwen2:7b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
---- repeat 2/5 ----
no run started: {"error":"The model \"qwen2:7b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
---- repeat 3/5 ----
no run started: {"error":"The model \"qwen2:7b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
---- repeat 4/5 ----
no run started: {"error":"The model \"qwen2:7b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
---- repeat 5/5 ----
no run started: {"error":"The model \"qwen2:7b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
@@@@ qwen2:7b investigate done


==> anc/sweep-logs/y3-qwen2-7b-operate.log <==
======== qwen2:7b | operate x 5 ========
server up with qwen2:7b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=qwen2:7b
######## qwen2:7b | agent/operations ########
---- repeat 1/5 ----
no run started: {"error":"The model \"qwen2:7b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
---- repeat 2/5 ----
no run started: {"error":"The model \"qwen2:7b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
---- repeat 3/5 ----
no run started: {"error":"The model \"qwen2:7b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
---- repeat 4/5 ----
no run started: {"error":"The model \"qwen2:7b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
---- repeat 5/5 ----
no run started: {"error":"The model \"qwen2:7b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
@@@@ qwen2:7b operate done


==> anc/sweep-logs/y3-qwen2-7b-optimize.log <==
======== qwen2:7b | optimize x 5 ========
server up with qwen2:7b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=qwen2:7b
######## qwen2:7b | agent/query-optimization ########
---- repeat 1/5 ----
no run started: {"error":"The model \"qwen2:7b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
---- repeat 2/5 ----
no run started: {"error":"The model \"qwen2:7b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
---- repeat 3/5 ----
no run started: {"error":"The model \"qwen2:7b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
---- repeat 4/5 ----
no run started: {"error":"The model \"qwen2:7b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
---- repeat 5/5 ----
no run started: {"error":"The model \"qwen2:7b\" (ollama) cannot drive an agent run: the capability probe could not establish schema-valid tool arguments. Configure a different model and start the run again.","missing":["structuredOutput"],"disproved":["structuredOutput"]}
@@@@ qwen2:7b optimize done


==> anc/sweep-logs/y3-qwen2-7b-plan.log <==
======== qwen2:7b | plan x 5 ========
server up with qwen2:7b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=qwen2:7b
######## qwen2:7b | planning/investigation ########
---- repeat 1/5 ----
run=arun_1ff2ca582d5d48439a498559ef6eb4c6
status=succeeded
---- repeat 2/5 ----
run=arun_5e2bc658218340c8b13873354362c7fc
status=succeeded
---- repeat 3/5 ----
run=arun_2878238b396c4507af22ffa0e904ac07
status=succeeded
---- repeat 4/5 ----
run=arun_2c87489c7e2e4fc0b8d87d7a91b6cb02
status=succeeded
---- repeat 5/5 ----
run=arun_63d39feefa864d19b06e36da3c66451a
status=succeeded
@@@@ qwen2:7b plan done


==> anc/sweep-logs/y3-qwen3-vl-8b-analyze.log <==
======== qwen3-vl:8b | analyze x 5 ========
server up with qwen3-vl:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=qwen3-vl:8b
######## qwen3-vl:8b | agent/data-analysis ########
---- repeat 1/5 ----
run=arun_a6cf02f47e6447ceac9600d61c77fd67
status=succeeded
---- repeat 2/5 ----
run=arun_a5cd33f3734f43098d162b4cd09b2e69
status=succeeded
---- repeat 3/5 ----
run=arun_744cea7165234e1f986e57d026e0412d
status=succeeded
---- repeat 4/5 ----
run=arun_18840752f8324de3acb89522d173a098
status=failed
---- repeat 5/5 ----
run=arun_b866954949354f6fb16ae0228135fd52
status=succeeded
@@@@ qwen3-vl:8b analyze done


==> anc/sweep-logs/y3-qwen3-vl-8b-assess.log <==
======== qwen3-vl:8b | assess x 5 ========
server up with qwen3-vl:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=qwen3-vl:8b
######## qwen3-vl:8b | agent/database-assessment ########
---- repeat 1/5 ----
run=arun_7a8ca861386141b2a624d7c2b15fc4c1
status=succeeded
---- repeat 2/5 ----
run=arun_7f709b00929945ac8376f678d4c09a18
status=failed
---- repeat 3/5 ----
run=arun_9e53a61a33bc4ef3bb598fe80bad4b30
status=failed
---- repeat 4/5 ----
run=arun_350aea9220ae4a7ea8d99a7931dc4ce2
status=failed
---- repeat 5/5 ----
run=arun_fac98bf79d0f4eb285b84feedd01d177
status=failed
@@@@ qwen3-vl:8b assess done


==> anc/sweep-logs/y3-qwen3-vl-8b-investigate.log <==
======== qwen3-vl:8b | investigate x 5 ========
server up with qwen3-vl:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=qwen3-vl:8b
######## qwen3-vl:8b | agent/investigation ########
---- repeat 1/5 ----
run=arun_de1ff0420c99481fb25f8d81018ae6c1
status=succeeded
---- repeat 2/5 ----
run=arun_e6cfb330e7eb414192cf7ef85e082c62
status=succeeded
---- repeat 3/5 ----
run=arun_0ae35aef7cd04a03a773ba4d0276efac
status=succeeded
---- repeat 4/5 ----
run=arun_f3585a3102d64c6aa6b4b4b93ad874ff
status=succeeded
---- repeat 5/5 ----
run=arun_cba030fa22f24cb798cf924d6f72e23c
status=succeeded
@@@@ qwen3-vl:8b investigate done


==> anc/sweep-logs/y3-qwen3-vl-8b-operate.log <==
======== qwen3-vl:8b | operate x 5 ========
server up with qwen3-vl:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=qwen3-vl:8b
######## qwen3-vl:8b | agent/operations ########
---- repeat 1/5 ----
run=arun_e319d8b04b084688b8df799d0ea9ae58
status=succeeded
---- repeat 2/5 ----
run=arun_2b6cda51551c40dd836562730ae0541d
status=succeeded
---- repeat 3/5 ----
run=arun_454ab7ced6d346dfb62140fe636777d6
status=succeeded
---- repeat 4/5 ----
run=arun_5c5cde284b1b455080fbb18406bb58a7
status=succeeded
---- repeat 5/5 ----
run=arun_e6d15efb739e4d648e0ca8da67789214
status=succeeded
@@@@ qwen3-vl:8b operate done


==> anc/sweep-logs/y3-qwen3-vl-8b-optimize.log <==
======== qwen3-vl:8b | optimize x 5 ========
server up with qwen3-vl:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=qwen3-vl:8b
######## qwen3-vl:8b | agent/query-optimization ########
---- repeat 1/5 ----
run=arun_da8ae89b79b8406eba3ce6c329b7ecc4
status=failed
---- repeat 2/5 ----
run=arun_8e10c2f089b546e4a36a87519e97b069
status=failed
---- repeat 3/5 ----
run=arun_3f06dfac8b3a4fd3ad84b10f4a81618f
status=failed
---- repeat 4/5 ----
run=arun_ac105e83444842f0ba562eef6d378d01
status=failed
---- repeat 5/5 ----
run=arun_d1e30cfc07564f048a47d9bf68584fc4
status=failed
@@@@ qwen3-vl:8b optimize done


==> anc/sweep-logs/y3-qwen3-vl-8b-plan.log <==
======== qwen3-vl:8b | plan x 5 ========
server up with qwen3-vl:8b at /home/researcher/projects/libredb/lb-guncel
LLM_PROVIDER=ollama
LLM_MODEL=qwen3-vl:8b
######## qwen3-vl:8b | planning/investigation ########
---- repeat 1/5 ----
run=arun_95199a3939db49af91a58039b720ed93
status=failed
---- repeat 2/5 ----
run=arun_76933c26c57c490cb79a87869349b111
status=failed
---- repeat 3/5 ----
run=arun_dff1035a6d084030bcef6e8b99fc833f
status=failed
---- repeat 4/5 ----
run=arun_588b129f8fa141d0974f8493b8a53bb2
status=failed
---- repeat 5/5 ----
run=arun_1157011de36545da99a23679e9a47939
status=failed
@@@@ qwen3-vl:8b plan done


==> anc/verify.py <==
#!/usr/bin/env python3
"""Regenerate every number in the paper from the released dataset and assert it matches.

Usage:  python3 verify.py runs.jsonl [sweep-logs-dir]
Exit 0 means every figure in the paper reproduces from the released data.

The second argument is optional. Given the sweep-log directory, this also rebuilds the intervention
table by joining each log's run identifiers against the corpus, which is the check that catches a
score copied from a log's `status=` field rather than from the run's verdict.
"""
import json, collections, io, statistics, sys

CLOCK = {"model-timeout", "turn-limit", "deadline-exceeded"}
ok = fail = 0

def check(label, got, want):
    global ok, fail
    good = got == want
    ok, fail = ok + good, fail + (not good)
    print(f"  [{'OK ' if good else 'FAIL'}] {label:<50} got={got!r:>12} want={want!r}")

def ntools(r): return sum((r.get("tools") or {}).values())

def classify(r, clock_first=True):
    no_tool, clock = ntools(r) == 0, r["stop_reason"] in CLOCK
    if clock_first:
        if clock: return "clock"
        if no_tool: return "capability"
    else:
        if no_tool: return "capability"
        if clock: return "clock"
    return "verification" if r["stop_reason"] == "report-composed" else "transport"

path = sys.argv[1] if len(sys.argv) > 1 else "runs.jsonl"
R = [json.loads(l) for l in io.open(path, encoding="utf-8")]
named = [r for r in R if r.get("model")]
L = [r for r in named if r["outcome"] == "unanswered"]
A = [r for r in R if r["outcome"] == "unanswered"]

print("\nCorpus")
check("runs", len(R), 8199)
check("named models", len({r["model"] for r in named}), 40)
check("model-attributed runs", len(named), 4951)
check("unattributed runs", len(R) - len(named), 3248)
check("answered", sum(r["outcome"] == "answered" for r in R), 4983)
check("unanswered", len(A), 3142)
check("no verdict", sum(not r["outcome"] for r in R), 74)
check("refused calls", sum(v for r in R for v in (r.get("refusals") or {}).values()), 14008)
rp = collections.Counter(r["model"] for r in named)
check("min runs per model", min(rp.values()), 3)
check("max runs per model", max(rp.values()), 629)
check("models with >=20 runs", sum(v >= 20 for v in rp.values()), 35)

print("\nPass rate by surface (model-attributed)")
for s, a, n in [("planning",466,560),("investigation",389,550),("operations",404,612),
                ("database-assessment",342,614),("query-optimization",639,1360),("data-analysis",468,1206)]:
    sub = [r for r in named if r.get("surface") == s]
    check(s, (sum(r["outcome"] == "answered" for r in sub), len(sub)), (a, n))

print("\nTaxonomy over ALL losses (secondary figure)")
check("model-attributed losses", len(L), 2194)
c_all = collections.Counter(classify(r) for r in L)
for k, v in [("transport",761),("clock",626),("verification",434),("capability",373)]:
    check(k, c_all[k], v)
check("agrees with released loss_class", sum(classify(r) == r.get("loss_class") for r in L), 2194)

print("\nPlanning is toolless, so it cannot enter transport")
PL = [r for r in R if r.get("mode") == "planning"]
check("planning runs", len(PL), 986)
check("planning runs invoking a tool", sum(ntools(r) > 0 for r in PL), 0)
plL = [r for r in PL if r["outcome"] == "unanswered"]
check("planning losses", len(plL), 182)
check("planning losses in transport", sum(classify(r) == "transport" for r in plL), 0)

AG = [r for r in named if r.get("mode") == "agent" and r["outcome"] == "unanswered"]
print("\nTaxonomy, agent mode only, clock-first (PRIMARY)")
check("agent-mode model-attributed losses", len(AG), 2100)
c = collections.Counter(classify(r) for r in AG)
for k, v in [("transport",761),("clock",542),("verification",434),("capability",363)]:
    check(k, c[k], v)
for k, v in [("transport",36.2),("clock",25.8),("verification",20.7),("capability",17.3)]:
    check(f"{k} share %", round(100*c[k]/len(AG), 1), v)

print("\nEngagement, the claim the abstract leads on")
eng = sum(ntools(r) > 0 for r in AG)
check("losses that invoked >=1 tool", eng, 1590)
check("engagement share %", round(100*eng/len(AG), 1), 75.7)
bym = collections.defaultdict(list)
for r in AG: bym[r["model"]].append(r)
check("models contributing agent-mode losses", len(bym), 33)
big = [m for m in bym if len(bym[m]) >= 20]
check("models with >=20 losses", len(big), 22)
check("of those, engagement majority holds in",
      sum(sum(ntools(r) > 0 for r in bym[m]) / len(bym[m]) > 0.5 for m in big), 15)
check("of those, transport is largest in",
      sum(collections.Counter(classify(r) for r in bym[m])["transport"]
          == max(collections.Counter(classify(r) for r in bym[m]).values()) for m in big), 10)

print("\nTaxonomy, agent mode only, capability-first (sensitivity)")
c2 = collections.Counter(classify(r, False) for r in AG)
for k, v in [("transport",761),("clock",395),("verification",434),("capability",510)]:
    check(k, c2[k], v)
check("capability share % under alternative", round(100*c2["capability"]/len(AG), 1), 24.3)
amb = [r for r in L if ntools(r) == 0 and r["stop_reason"] in CLOCK]
check("overlapping (clock AND no tool)", len(amb), 231)
check("of those, emitted no text", sum(r["stopped_saying_chars"] == 0 for r in amb), 225)

print("\nWhole corpus")
ca = collections.Counter(classify(r) for r in A)
for k, v in [("transport",33.3),("clock",26.5),("verification",20.6),("capability",19.7)]:
    check(f"{k} share %", round(100*ca[k]/len(A), 1), v)
# The paper withdrew the "two independent subsets agree" claim: the attributed losses are a
# SUBSET of all losses, so agreement between them is not evidence of stability. No check here.

print("\nTransport engagement")
tr = [r for r in L if classify(r) == "transport"]
check("median tools invoked", statistics.median(ntools(r) for r in tr), 2)
check("total tool invocations", sum(ntools(r) for r in tr), 1926)

print("\nRefusals")
ref = collections.Counter()
for r in R:
    for k, v in (r.get("refusals") or {}).items(): ref[k] += v
for k, v in [("compose_report:INVALID_TOOL_INPUT",6243),("compose_report:UNVERIFIABLE_EVIDENCE",3464),
             ("tool:database-error",1110),("present_answer:INVALID_TOOL_INPUT",1032),
             ("present_answer:ANSWER_NOT_A_DATA_READ",696),("recommend_change:INVALID_TOOL_INPUT",613),
             ("recommend_change:RECOMMENDATION_SHAPE_MISMATCH",248),("compare_plans:INVALID_TOOL_INPUT",152),
             ("compare_plans:UNVERIFIABLE_PLAN",139)]:
    check(k, ref[k], v)
cr = ref["compose_report:INVALID_TOOL_INPUT"] + ref["compose_report:UNVERIFIABLE_EVIDENCE"]
check("compose_report refusals", cr, 9707)
check("compose_report share %", round(100*cr/sum(ref.values()), 1), 69.3)

print("\nProcess-exit inflation claim")
ms = [r for r in R if r["stop_reason"] == "model-stopped"]
check("model-stopped runs", len(ms), 2204)
check("of those unanswered", sum(r["outcome"] == "unanswered" for r in ms), 1405)

if len(sys.argv) > 2:
    import glob, os, re
    print("\nIntervention table, rebuilt from the sweep logs by run-id join")
    by_id = {r["run_id"]: r for r in R}
    for model, prefix, want in [("granite4.2:3b","uz-granite4.2-3b",(28,30)),
                                ("mistral-nemo:12b","uz-mistral-nemo-12b",(26,30)),
                                ("llama3.1:8b","h2-llama3.1-8b",(24,30)),
                                ("cogito:8b","uz-cogito-8b",(21,30)),
                                ("glm4:latest","uz-glm4-latest",(16,30)),
                                ("deepseek-r1:8b","h2-deepseek-r1-8b",(24,28))]:
        ids = []
        for f in sorted(glob.glob(os.path.join(sys.argv[2], prefix + "-*.log"))):
            ids += re.findall(r"run=(\w+)", io.open(f, encoding="utf-8").read())
        got = (sum(by_id.get(i, {}).get("outcome") == "answered" for i in ids), len(ids))
        check(model, got, want)

print(f"\n{'='*70}\n  {ok} checks passed, {fail} failed\n{'='*70}")
sys.exit(1 if fail else 0)

